Surface C, N, O, and Na abundances of RR Lyrae variables implying the nature of internal mixing in low-mass stars

Photospheric abundances of C, N, O, and Na were determined by applying the synthetic spectrum-fitting technique to 34 snap-shot high-dispersion spectra of 22 RR Lyr stars covering a metallicity range of -1.8 <[Fe/H] < 0.0, with an aim of investigating the mixing mechanism in the interior of low-mass giant stars by examining the abundance anomalies of these elements possibly affected by the evolution-induced dredge-up of nuclear burning products. Special attention was paid to check the recent theoretical stellar evolution simulations indicating the importance of thermohaline mixing in low-mass stars (M <~1 M_sun), which is expected to be more significant as the metallicity is lowered. By inspecting the resulting abundances in comparison with those of unevolved metal-poor dwarfs at the same metallicity, the deficiency in C as well as enrichment in N was confirmed (while O is almost unchanged), the extent of peculiarities tending to increase with a decrease in [Fe/H]. Accordingly, the [C/N] ratio turned out to progressively decrease towards lower metallicity from ~0 (Fe/H]~0) to ~-1 ([Fe/H]~-1.5), which is reasonably consistent with the theoretical prediction in the presence of thermohaline mixing. However, these RR Lyr stars do not show any apparent Na anomaly (i.e., essentially the same [Na/Fe] vs. [Fe/H] trends as those of dwarfs), despite that metallicity-dependent overabundance in Na is theoretically expected for the case of non-canonical mixing. This inconsistency between C/N and Na may suggest a necessity of further improvement in the current theory.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances - stars: atmospheres - stars: horizontal branch 
 - stars: low-mass - stars: variables: RR Lyrae

Abstract:
The files in this directory constitute the online material for the paper 
"Surface C, N, O, and Na abundances of RR Lyrae variables implying the nature 
of internal mixing in low-mass stars" (Yoichi Takeda).

File Summary:
--------------------------------------------------------------------------
FileName   Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe       ---    ---  This file
abunds.dat   199     36  Basic data of the program stars and the results of analysis
felines.dat   80   2527  Equiv. widths of Fe I/II lines and the corresponding Fe abundances
--------------------------------------------------------------------------

Description: "abunds.dat"
--------------------------------------------------------------------------
This file comprises 36 lines of data, each of which contain the spectroscopically 
established atmospheric parameters and the results of abundance analysis 
(fitting-based non-LTE abundances and the equivalent widths as well as the non-LTE 
corrections for C I 5380, N I 7468, O I 7771, and Na I 5688 lines) for the target RR Lyr 
stars (34 spectra for 22 stars) along with the Sun and Procyon (comparison stars). 
--------------------------------------------------------------------------

Byte-by-byte Description: "abunds.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 10  A10   ---      Name    star name
  11- 21  F11.3  d       HJD     heliocentric Julian day at the time of observation   
  22- 27  I6     K       Teff    effective temperature        
  28- 32  F5.2  dex      Logg    log surface gravity (cgs unit)        
  33- 38  F6.2  dex     [Fe/H]   logarithmic Fe abundance relative to Sun (= <A(Fe)> - 7.60; cf. Paper~I)
  39- 42  F4.1  km/s     vt      microturbulence        
  43- 47  F5.1  km/s     vmac    macrobroadening velocity (cf. [Note1])
  48- 55  F8.3  dex      A(C)    non-LTE C abundance from 5378-5382A fitting (cf. [Note2])
  56- 61  F6.1  mA       W(C)    equivalent width of C I 5380  
  62- 68  F7.3  dex     Del(C)   non-LTE correction for C I 5380
  69- 73  I5    ---     SNR(C)   signal-to-noise ratio around the C I 5380 line
  74- 78  F5.1  mA      d(W)     uncertainty in W(C) (cf. [Note3])  
  79- 85  F7.3  dex     d(A)     uncertainty in A(C) (cf. [Note4])
  86- 93  F8.3  dex      A(N)    non-LTE N abundance from 7460-7470A fitting (cf. [Note2])
  94- 99  F6.1  mA       W(N)    equivalent width of N I 7468  
 100-106  F7.3  dex     Del(N)   non-LTE correction for N I 7468
 107-111  I5    ---     SNR(N)   signal-to-noise ratio around the N I 7468 line
 112-116  F5.1  mA      d(W)     uncertainty in W(N) (cf. [Note3])  
 117-123  F7.3  dex     d(A)     uncertainty in A(N) (cf. [Note4])
 124-131  F8.3  dex      A(O)    non-LTE C abundance from 7770-7777A fitting (cf. [Note2])
 132-137  F6.1  mA       EW(O)   equivalent width of O I 7771  
 138-144  F7.3  dex     Del(O)   non-LTE correction for O I 7771
 145-149  I5    ---     SNR(O)   signal-to-noise ratio around the O I 7771 line
 150-154  F5.1  mA      d(W)     uncertainty in W(O) (cf. [Note3])  
 155-161  F7.3  dex     d(A)     uncertainty in A(O) (cf. [Note4])
 162-169  F8.3  dex      A(Na)   non-LTE Na abundance from 5681-5389.5A fitting (cf. [Note2])
 170-175  F6.1  mA       W(Na)   equivalent width of Na I 5688  
 176-182  F7.3  dex     Del(Na)  non-LTE correction for Na I 688
 183-187  I5    ---     SNR(Na)  signal-to-noise ratio around the Na I 5688 line
 188-192  F5.1  mA      d(W)     uncertainty in W(Na) (cf. [Note3])  
 193-199  F7.3  dex     d(A)     uncertainty in A(Na) (cf. [Note4])
-----------------------------------------------------------------------------
[Note1]
Determined from 7771-7777A fitting. This vmac is the e-folding width
of the Gaussian distribution function, and includes the combined 
broadening effects of instrumental profile, rotation, and macroturbulence.

[Note2]
A(X) is the logarithmic number abundance of element X (relative to H) 
expressed in the usual normalization of A(H) = 12.00.

[Note3]
Evaluated according to the relation described in Cayrel (1988) 
(see the main text for more details).

[Note4]
Evaluated from the typical uncertainties in Teff, log g, and vt;
in addition, ambiguities due to errors in W were included for the case 
of very weak lines (W <20 mA) (see the main text for more details).

[Remark to the data of abunds.dat]
- In case that no data are available, dummy values such as -9.999 or 0.0 are given.
- The following abundances were judged to be unreliable because of the inequality 
  criterion of d(W)/W > 0.5 (i.e., W error is larger than 50% of W):
      C abundance for VY Ser(2), VY Ser(3), and VY Ser(4).
      N abundance for AO Peg(1), IO Lyr, RR Lyr(5), and VY Ser(3).

 


Description: "felines.dat"
--------------------------------------------------------------------------
The equivalent widths measured for selected Fe I and Fe II lines, which were
used for determination of atmospheric parameters (Teff, log g, vt, and [Fe/H]),
are presented along with the atomic line data (oscillator strength, excitation 
potential) and the resulting Fe abundances corresponding to the finally 
established parameters. The data are only for the 19 spectra for 18 stars,
for which the atmospheric parameters were newly derived in this study.
Regarding the remaining 15 spectra of 4 stars [RR Lyr(1-5), DX Del(1-3), 
DH Peg(1-3), and VY Ser(1-4)], their data of Fe lines are already published 
and available in the electronic table (tableE2) of Takeda et al. (2006). 
--------------------------------------------------------------------------

Byte-by-byte Description: "felines.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   9  A9    ---     star     star name
  10-  14  I5    ---     lineno   line No. (cf. Takeda et al. 2006, PASJ, 58, 389)
  15-  20  F6.2  ---     ecode    element code (26.00 for Fe I, 26.01 for Fe II)
  21-  29  F9.3    A    lambda    line (air) wavelength
  30-  35  F6.3   eV    chi_low   excitation potential of the lower level
  36-  42  F7.3  dex    log_gf    log(gf) value 
  43-  48  F6.1   mA     EW       equivalent width
  49-  55  F5.2  dex     A(Fe)    Fe abundances 
  60-  62  I3    ---     n        n_th line of N lines
  67-  69  I3    ---     N        number of lines for the relevant star
  74-  80  I7    ---     sern     serial number in this data file
--------------------------------------------------------------------------------

Note: 
Data of felines.dat are arranged as follows.
AA Aql    178 lines (000001-000178)
AO Peg(1)  97 lines (000179-000275)
AO Peg(2)  94 lines (000276-000369)
BR Aql    161 lines (000370-000530)
CI And    184 lines (000531-000714)
CN Lyr    157 lines (000715-000871)
DM Cyg    147 lines (000872-001018)
DO Vir     97 lines (001019-001115)
IO Lyr    100 lines (001116-001215)
KX Lyr    191 lines (001216-001406)
RR Cet     90 lines (001407-001496)
RS Boo    189 lines (001497-001685)
SW And    176 lines (001686-001861)
TV Lib    189 lines (001862-002050)
TW Her    123 lines (002051-002173)
UU Cet     95 lines (002174-002268)
V413 Oph  114 lines (002269-002382)
V440 Sgr   51 lines (002383-002433)
VX Her     94 lines (002434-002527)
------------------------------------------------------------------


==> anc/abunds.dat <==
AA Aql    2453184.955  6550 2.87 -0.36 2.8 10.1   8.164  37.4 -0.050  120  1.0  0.089   7.946  26.4 -0.241   90  1.9  0.148   8.877 248.5 -0.858   80  2.2  0.219   6.019  87.9 -0.173  140  0.9  0.089
AO Peg(1) 2453185.031  6180 2.19 -1.23 3.1 15.4   6.969   4.3 -0.087   90  1.7  0.203   6.680   2.0 -0.269   70  3.0  0.717   8.232 168.3 -0.645   50  4.3  0.194   4.533   9.1 -0.116  100  1.6  0.107
AO Peg(2) 2453185.039  6290 2.67 -1.16 3.3 16.0  -9.999   0.0 -9.999   90  0.0 -9.999  -9.999   0.0 -9.999   70  0.0 -9.999   8.460 187.6 -0.651   50  4.4  0.201   4.605   9.7 -0.113  120  1.4  0.102
BR Aqr    2453185.011  6440 2.42 -0.78 2.8  7.5   7.650  18.0 -0.069  100  1.0  0.096   7.685  19.1 -0.270  110  1.3  0.157   8.597 227.0 -0.960   70  2.2  0.212   5.555  51.6 -0.143  120  0.9  0.061
CI And    2453185.094  6380 2.72 -0.39 2.8  8.2   8.136  35.3 -0.053   50  2.2  0.093   7.569  11.4 -0.201   50  3.0  0.188   8.649 209.6 -0.758   40  3.9  0.208   5.689  62.7 -0.136   70  1.7  0.081
CN Lyr    2453184.825  6380 2.98 -0.08 3.2  9.6   8.432  50.2 -0.041  130  0.9  0.098   7.996  22.5 -0.197  130  1.3  0.152   8.802 223.4 -0.641  120  1.4  0.221   6.107 106.7 -0.162  160  0.8  0.113
DH Peg(1) 2453184.962  7780 2.85 -1.05 1.7  8.0   7.263   7.7 -0.094  220  0.5  0.061   7.659  51.6 -0.522  190  0.8  0.078   8.258 220.0 -1.306  170  0.9  0.118   5.230   9.4 -0.093  290  0.4  0.128
DH Peg(2) 2453185.048  6990 2.69 -1.21 1.7  5.4   7.226   9.0 -0.086  260  0.3  0.052   7.516  23.8 -0.323  190  0.7  0.125   8.193 178.2 -1.027  240  0.5  0.145   5.120  17.7 -0.098  320  0.3  0.068
DH Peg(3) 2453185.121  7110 2.79 -1.23 1.7  7.3   7.182   8.0 -0.086  240  0.4  0.046   7.622  31.4 -0.364  200  0.7  0.120   8.220 184.3 -1.051  170  0.9  0.141   5.148  17.0 -0.097  240  0.5  0.079
DM Cyg    2453184.988  6400 2.88  0.02 3.1 10.0   8.548  62.2 -0.045  140  0.9  0.107   7.894  20.7 -0.191  120  1.4  0.150   8.887 239.0 -0.684  100  1.7  0.229   6.232 117.0 -0.176  160  0.8  0.118
DO Vir    2453184.779  6340 2.63 -1.24 2.0  7.9   7.503  11.3 -0.082   40  2.7  0.140   7.543  11.7 -0.314   40  3.7  0.217   8.098 124.5 -0.560   30  5.2  0.167   5.286  34.4 -0.137   40  2.9  0.079
DX Del(1) 2453184.893  6670 2.63 -0.21 3.1 10.6   8.372  63.7 -0.057  280  0.4  0.107   7.775  26.4 -0.218  210  0.8  0.143   8.742 263.2 -0.896  140  1.3  0.216   5.972  83.0 -0.138  250  0.5  0.067
DX Del(2) 2453184.980  6340 2.63 -0.26 3.0  6.9   8.374  52.8 -0.060  310  0.3  0.100   7.680  14.5 -0.203  190  0.7  0.149   8.650 215.3 -0.738  210  0.7  0.215   5.975  92.8 -0.169  270  0.4  0.099
DX Del(3) 2453185.069  6260 2.69 -0.22 3.4 10.6   8.439  55.3 -0.055  210  0.6  0.103   7.601  10.7 -0.179  210  0.8  0.151   8.745 228.8 -0.695  150  1.2  0.231   6.029 106.8 -0.170  260  0.5  0.112
IO Lyr    2453184.902  6350 2.11 -1.39 2.8  8.4   6.810   3.7 -0.109  150  0.7  0.118   6.237   1.0 -0.290  120  1.3  0.697   7.997 152.8 -0.663  100  1.6  0.173   4.550   8.2 -0.116  140  0.8  0.079
KX Lyr    2453184.910  6580 2.91 -0.30 2.8  6.8   8.278  44.8 -0.051  180  0.6  0.092   7.910  25.1 -0.232  140  1.0  0.146   8.657 218.5 -0.771  130  1.1  0.198   6.003  84.7 -0.163  190  0.6  0.086
RR Cet    2453185.083  6720 2.36 -1.33 2.7 11.8   7.066   7.0 -0.104  180  0.7  0.080   7.156  10.8 -0.313  160  1.1  0.143   8.240 202.3 -0.988  120  1.6  0.185   4.860  12.4 -0.106  220  0.6  0.059
RR Lyr(1) 2453184.796  7530 2.80 -1.31 1.9 19.0   6.327   1.2 -0.113  340  0.5  0.195   6.962  14.1 -0.434  200  1.2  0.099   8.343 227.1 -1.279  150  1.6  0.149   4.964   7.4 -0.091  380  0.5  0.115
RR Lyr(2) 2453184.882  6710 2.36 -1.41 3.1 12.8   6.792   3.8 -0.111  370  0.4  0.082   6.804   5.1 -0.314  400  0.5  0.142   8.052 187.5 -0.849  290  0.7  0.173   4.725   9.3 -0.106  510  0.3  0.057
RR Lyr(3) 2453184.885  6620 2.16 -1.45 3.0 12.8   6.689   3.3 -0.121  360  0.4  0.086   6.883   6.1 -0.318  260  0.7  0.145   8.057 188.0 -0.874  250  0.8  0.178   4.615   7.8 -0.108  400  0.4  0.063
RR Lyr(4) 2453184.971  6210 2.14 -1.45 2.8  7.3   6.760   3.0 -0.106  300  0.3  0.100   7.020   4.8 -0.318  250  0.6  0.174   8.013 138.4 -0.557  220  0.7  0.178   4.569   9.6 -0.119  290  0.4  0.079
RR Lyr(5) 2453185.056  6040 2.09 -1.50 3.0  8.5   6.527   1.6 -0.103  260  0.4  0.148   6.368   0.9 -0.302  270  0.6  0.391   7.969 121.3 -0.442  250  0.6  0.181   4.613  12.4 -0.121  330  0.4  0.086
RS Boo    2453184.740  6630 2.76 -0.23 2.7  6.7   8.425  61.2 -0.060  240  0.4  0.106   7.948  31.1 -0.241  160  0.9  0.148   8.757 240.0 -0.857  130  1.1  0.204   6.074  89.6 -0.169  230  0.5  0.080
SW And    2453185.018  6750 2.60 -0.21 3.3 10.1   8.412  72.9 -0.059  250  0.5  0.105   7.668  24.3 -0.201  250  0.7  0.137   8.763 283.3 -0.930  190  0.9  0.224   6.025  89.5 -0.135  300  0.4  0.074
TV Lib    2453184.935  6580 2.80 -0.48 2.2  6.4   8.071  33.3 -0.056   90  1.1  0.092   7.576  14.0 -0.219   80  1.7  0.154   8.722 215.4 -0.882   60  2.3  0.191   5.951  76.0 -0.181   90  1.1  0.074
TW Her    2453184.814  7550 2.59 -0.48 4.4 14.1   8.094  45.7 -0.061  190  0.8  0.050   7.895  68.5 -0.345  150  1.3  0.080   8.662 381.2 -1.270  120  1.7  0.261   5.887  43.1 -0.085  200  0.8  0.121
UU Cet    2453185.077  6180 2.58 -1.28 3.5 13.9  -9.999   0.0 -9.999   70  0.0 -9.999   7.374   7.0 -0.292   80  2.5  0.235   8.047 128.2 -0.400   50  4.1  0.178   4.559   9.8 -0.113   80  1.9  0.118
V413 Oph  2453184.864  7040 2.55 -0.87 3.2 11.9   7.847  33.3 -0.077  130  1.0  0.038   7.417  21.0 -0.258  120  1.5  0.108   8.652 299.4 -1.200   90  2.1  0.242   5.501  35.5 -0.099  170  0.8  0.089
V440 Sgr  2453184.878  7660 2.73 -1.16 3.5 15.0   7.327  10.0 -0.106  230  0.6  0.054   6.876  12.8 -0.422  170  1.2  0.089   8.309 294.6 -1.384  120  1.8  0.214   4.968   6.2 -0.091  280  0.6  0.132
VX Her    2453184.805  6250 2.33 -1.46 3.0 13.2   7.121   6.0 -0.102  210  0.7  0.104  -9.999   0.0 -9.999  150  0.0 -9.999   7.972 130.6 -0.487  130  1.5  0.174   4.773  14.5 -0.119  180  0.8  0.083
VY Ser(1) 2453184.761  5970 1.96 -1.86 2.4  6.9  -9.999   0.0 -9.999  250  0.0 -9.999   6.671   1.9 -0.356  220  0.6  0.232   7.717  84.3 -0.352  190  0.8  0.174   4.079   4.2 -0.114  260  0.4  0.093
VY Ser(2) 2453184.845  5990 2.17 -1.82 2.7 10.1   6.194   0.7 -0.124  260  0.5  0.403   7.014   3.7 -0.372  210  0.8  0.210   7.804  88.9 -0.334  210  0.8  0.175   4.256   6.1 -0.115  280  0.5  0.091
VY Ser(3) 2453184.943  6170 2.50 -1.67 3.0 14.1   6.449   1.1 -0.100  150  1.0  0.668   6.407   1.0 -0.339  120  1.7  0.736   7.898 104.2 -0.360   90  2.3  0.171   4.479   8.4 -0.115  140  1.1  0.099
VY Ser(4) 2453185.002  6210 2.44 -1.63 3.4 15.3   6.582   1.6 -0.101   70  2.1  0.689   7.347   8.5 -0.366  120  1.7  0.193   7.869 112.6 -0.375   80  2.7  0.170   4.033   3.1 -0.113  110  1.4  0.226
Procyon        -9.999  6612 4.00 -0.02 2.0  6.0   8.716  50.5 -0.027 -999  0.0 -9.999   8.100  17.7 -0.133 -999  0.0 -9.999   8.907 173.0 -0.428 -999  0.0 -9.999   6.384 107.9 -0.195 -999  0.0 -9.999
Sun            -9.999  5780 4.44  0.00 1.0  2.9   8.670  19.9 -0.008 -999  0.0 -9.999   8.002   3.3 -0.041 -999  0.0 -9.999   8.846  72.4 -0.114 -999  0.0 -9.999   6.308 126.5 -0.122 -999  0.0 -9.999


==> anc/felines.dat <==
AA Aql    7001 26.00 5083.338 0.960 -2.960  88.9  7.147   (  1 of 178)   0000001
AA Aql    7002 26.00 5090.767 4.260 -0.400  59.4  7.082   (  2 of 178)   0000002
AA Aql    7003 26.00 5096.998 4.280 -0.280  87.1  7.346   (  3 of 178)   0000003
AA Aql    7005 26.00 5110.413 0.000 -3.760 107.3  7.325   (  4 of 178)   0000004
AA Aql    7006 26.00 5121.641 4.280 -0.810  50.5  7.386   (  5 of 178)   0000005
AA Aql    7007 26.00 5123.719 1.010 -3.070  82.5  7.217   (  6 of 178)   0000006
AA Aql    7008 26.00 5126.192 4.260 -1.080  35.3  7.406   (  7 of 178)   0000007
AA Aql    7009 26.00 5127.358 0.920 -3.310  66.1  7.175   (  8 of 178)   0000008
AA Aql    7011 26.00 5133.681 4.180  0.140 120.4  7.304   (  9 of 178)   0000009
AA Aql    7012 26.00 5141.739 2.420 -2.150  45.3  7.056   ( 10 of 178)   0000010
AA Aql    7014 26.00 5150.838 0.990 -3.070  90.8  7.301   ( 11 of 178)   0000011
AA Aql    7015 26.00 5151.910 1.010 -3.320  66.5  7.268   ( 12 of 178)   0000012
AA Aql    7016 26.00 5159.050 4.280 -0.820  39.6  7.233   ( 13 of 178)   0000013
AA Aql    7017 26.00 5162.292 4.180  0.020 117.1  7.348   ( 14 of 178)   0000014
AA Aql    7018 26.00 5164.553 4.430 -1.360  20.9  7.539   ( 15 of 178)   0000015
AA Aql    7020 26.00 5166.281 0.000 -4.200  71.4  7.308   ( 16 of 178)   0000016
AA Aql    7021 26.00 5171.595 1.490 -1.790 143.6  7.243   ( 17 of 178)   0000017
AA Aql    7022 26.00 5180.056 4.470 -1.260  21.9  7.497   ( 18 of 178)   0000018
AA Aql    7023 26.00 5184.265 4.280 -1.000  23.2  7.106   ( 19 of 178)   0000019
AA Aql    7024 26.00 5187.914 4.140 -1.260  21.3  7.204   ( 20 of 178)   0000020
AA Aql    7025 26.00 5191.455 3.040 -0.660 144.0  7.490   ( 21 of 178)   0000021
AA Aql    7026 26.00 5192.343 3.000 -0.520 131.2  7.111   ( 22 of 178)   0000022
AA Aql    7027 26.00 5194.941 1.560 -2.090 111.4  7.106   ( 23 of 178)   0000023
AA Aql    7030 26.00 5198.711 2.220 -2.140  68.7  7.175   ( 24 of 178)   0000024
AA Aql    7031 26.00 5215.179 3.270 -0.930  79.4  7.016   ( 25 of 178)   0000025
AA Aql    7032 26.00 5216.274 1.610 -2.150 107.7  7.156   ( 26 of 178)   0000026
AA Aql    7033 26.00 5217.389 3.210 -1.100  70.8  7.024   ( 27 of 178)   0000027
AA Aql    7034 26.00 5225.525 0.110 -4.790  22.8  7.274   ( 28 of 178)   0000028
AA Aql    7035 26.00 5228.403 4.220 -1.290  28.5  7.456   ( 29 of 178)   0000029
AA Aql    7038 26.00 5242.491 3.630 -0.840  58.2  6.963   ( 30 of 178)   0000030
AA Aql    7039 26.00 5243.773 4.260 -1.150  25.6  7.290   ( 31 of 178)   0000031
AA Aql    7040 26.00 5250.645 2.200 -2.050  75.2  7.145   ( 32 of 178)   0000032
AA Aql    7041 26.00 5253.461 3.280 -1.670  39.4  7.224   ( 33 of 178)   0000033
AA Aql    7042 26.00 5263.305 3.270 -0.970  81.8  7.085   ( 34 of 178)   0000034
AA Aql    7043 26.00 5266.555 3.000 -0.490 139.0  7.195   ( 35 of 178)   0000035
AA Aql    7045 26.00 5281.790 3.040 -1.020 104.2  7.234   ( 36 of 178)   0000036
AA Aql    7046 26.00 5283.621 3.240 -0.630 135.3  7.490   ( 37 of 178)   0000037
AA Aql    7047 26.00 5288.528 3.700 -1.670  22.0  7.255   ( 38 of 178)   0000038
AA Aql    7048 26.00 5302.299 3.280 -0.880  87.3  7.073   ( 39 of 178)   0000039
AA Aql    7049 26.00 5307.360 1.610 -2.990  64.1  7.427   ( 40 of 178)   0000040
AA Aql    7050 26.00 5322.041 2.280 -3.030  28.3  7.527   ( 41 of 178)   0000041
AA Aql    7052 26.00 5329.987 4.080 -1.300  28.9  7.353   ( 42 of 178)   0000042
AA Aql    7053 26.00 5332.899 1.560 -2.940  73.3  7.444   ( 43 of 178)   0000043
AA Aql    7054 26.00 5339.928 3.270 -0.680 100.4  7.039   ( 44 of 178)   0000044
AA Aql    7055 26.00 5341.023 1.610 -2.060 134.1  7.444   ( 45 of 178)   0000045
AA Aql    7056 26.00 5364.858 4.450  0.220  93.5  7.069   ( 46 of 178)   0000046
AA Aql    7057 26.00 5365.396 3.570 -1.440  45.9  7.336   ( 47 of 178)   0000047
AA Aql    7058 26.00 5367.479 4.420  0.350 110.3  7.152   ( 48 of 178)   0000048
AA Aql    7059 26.00 5369.958 4.370  0.350 120.6  7.260   ( 49 of 178)   0000049
AA Aql    7061 26.00 5373.698 4.470 -0.860  35.6  7.362   ( 50 of 178)   0000050
AA Aql    7062 26.00 5379.574 3.700 -1.480  24.4  7.116   ( 51 of 178)   0000051
AA Aql    7063 26.00 5383.369 4.310  0.500 135.1  7.280   ( 52 of 178)   0000052
AA Aql    7064 26.00 5389.479 4.420 -0.410  58.4  7.205   ( 53 of 178)   0000053
AA Aql    7065 26.00 5391.461 4.150 -0.830  50.5  7.286   ( 54 of 178)   0000054
AA Aql    7066 26.00 5393.167 3.240 -0.910 106.8  7.329   ( 55 of 178)   0000055
AA Aql    7068 26.00 5398.277 4.450 -0.670  44.8  7.298   ( 56 of 178)   0000056
AA Aql    7069 26.00 5400.502 4.370 -0.160  82.6  7.230   ( 57 of 178)   0000057
AA Aql    7071 26.00 5410.910 4.470  0.280 100.3  7.119   ( 58 of 178)   0000058
AA Aql    7072 26.00 5415.192 4.390  0.500 124.0  7.167   ( 59 of 178)   0000059
AA Aql    7073 26.00 5424.069 4.320  0.520 133.8  7.232   ( 60 of 178)   0000060
AA Aql    7076 26.00 5445.042 4.390 -0.020  93.7  7.248   ( 61 of 178)   0000061
AA Aql    7079 26.00 5466.390 4.370 -0.630  46.3  7.211   ( 62 of 178)   0000062
AA Aql    7080 26.00 5473.900 4.150 -0.760  46.0  7.148   ( 63 of 178)   0000063
AA Aql    7081 26.00 5497.516 1.010 -2.850 108.2  7.295   ( 64 of 178)   0000064
AA Aql    7082 26.00 5501.464 0.960 -2.950  83.6  7.034   ( 65 of 178)   0000065
AA Aql    7083 26.00 5506.778 0.990 -2.800 108.0  7.223   ( 66 of 178)   0000066
AA Aql    7084 26.00 5535.417 4.190 -0.750  39.8  7.078   ( 67 of 178)   0000067
AA Aql    7085 26.00 5543.147 3.700 -1.570  33.3  7.371   ( 68 of 178)   0000068
AA Aql    7086 26.00 5543.937 4.220 -1.140  35.6  7.424   ( 69 of 178)   0000069
AA Aql    7087 26.00 5554.882 4.550 -0.440  52.5  7.260   ( 70 of 178)   0000070
AA Aql    7088 26.00 5560.207 4.430 -1.190  20.0  7.332   ( 71 of 178)   0000071
AA Aql    7089 26.00 5562.706 4.430 -0.660  28.3  6.988   ( 72 of 178)   0000072
AA Aql    7090 26.00 5565.704 4.610 -0.290  56.6  7.218   ( 73 of 178)   0000073
AA Aql    7091 26.00 5569.618 3.420 -0.540 106.3  7.096   ( 74 of 178)   0000074
AA Aql    7092 26.00 5572.841 3.400 -0.310 139.0  7.336   ( 75 of 178)   0000075
AA Aql    7093 26.00 5576.090 3.430 -1.000  83.9  7.263   ( 76 of 178)   0000076
AA Aql    7094 26.00 5586.756 3.370 -0.210 135.2  7.148   ( 77 of 178)   0000077
AA Aql    7096 26.00 5618.631 4.210 -1.380  24.8  7.449   ( 78 of 178)   0000078
AA Aql    7098 26.00 5624.542 3.420 -0.900  82.7  7.136   ( 79 of 178)   0000079
AA Aql    7099 26.00 5633.975 4.990 -0.270  35.0  7.191   ( 80 of 178)   0000080
AA Aql    7100 26.00 5638.262 4.220 -0.870  43.7  7.278   ( 81 of 178)   0000081
AA Aql    7101 26.00 5641.436 4.260 -1.180  20.3  7.184   ( 82 of 178)   0000082
AA Aql    7102 26.00 5662.515 4.180 -0.540  64.5  7.199   ( 83 of 178)   0000083
AA Aql    7103 26.00 5679.025 4.650 -0.920  25.2  7.368   ( 84 of 178)   0000084
AA Aql    7104 26.00 5686.524 4.550 -0.630  42.0  7.292   ( 85 of 178)   0000085
AA Aql    7105 26.00 5701.545 2.560 -2.220  49.0  7.268   ( 86 of 178)   0000086
AA Aql    7106 26.00 5705.981 4.610 -0.530  47.6  7.327   ( 87 of 178)   0000087
AA Aql    7108 26.00 5717.835 4.280 -1.130  26.5  7.290   ( 88 of 178)   0000088
AA Aql    7109 26.00 5731.762 4.260 -1.300  23.1  7.369   ( 89 of 178)   0000089
AA Aql    7110 26.00 5775.080 4.220 -1.200  23.9  7.252   ( 90 of 178)   0000090
AA Aql    7111 26.00 5816.367 4.550 -0.680  41.5  7.330   ( 91 of 178)   0000091
AA Aql    7112 26.00 5859.578 4.550 -0.400  39.0  7.007   ( 92 of 178)   0000092
AA Aql    7114 26.00 5883.813 3.960 -1.360  28.2  7.277   ( 93 of 178)   0000093
AA Aql    7115 26.00 5905.689 4.650 -0.730  25.8  7.184   ( 94 of 178)   0000094
AA Aql    7116 26.00 5930.173 4.650 -0.230  58.1  7.199   ( 95 of 178)   0000095
AA Aql    7117 26.00 5934.653 3.930 -1.170  34.9  7.180   ( 96 of 178)   0000096
AA Aql    7118 26.00 5984.814 4.730 -0.340  45.6  7.201   ( 97 of 178)   0000097
AA Aql    7119 26.00 5987.066 4.800 -0.560  38.0  7.363   ( 98 of 178)   0000098
AA Aql    7121 26.00 6007.960 4.650 -0.970  26.5  7.435   ( 99 of 178)   0000099
AA Aql    7122 26.00 6008.554 3.880 -1.080  49.6  7.268   (100 of 178)   0000100
AA Aql    7123 26.00 6020.170 4.610 -0.270  74.6  7.417   (101 of 178)   0000101
AA Aql    7124 26.00 6024.049 4.550 -0.120  77.3  7.252   (102 of 178)   0000102
AA Aql    7125 26.00 6027.050 4.080 -1.210  36.8  7.378   (103 of 178)   0000103
AA Aql    7126 26.00 6055.992 4.730 -0.460  42.1  7.266   (104 of 178)   0000104
AA Aql    7127 26.00 6065.482 2.610 -1.530  84.3  7.049   (105 of 178)   0000105
AA Aql    7128 26.00 6078.491 4.800 -0.420  40.2  7.256   (106 of 178)   0000106
AA Aql    7129 26.00 6102.173 4.840 -0.630  40.6  7.505   (107 of 178)   0000107
AA Aql    7131 26.00 6136.615 2.450 -1.400 119.1  7.230   (108 of 178)   0000108
AA Aql    7132 26.00 6137.694 2.590 -1.400  99.7  7.092   (109 of 178)   0000109
AA Aql    7133 26.00 6151.617 2.180 -3.300  16.4  7.385   (110 of 178)   0000110
AA Aql    7134 26.00 6157.725 4.080 -1.260  32.7  7.353   (111 of 178)   0000111
AA Aql    7135 26.00 6173.341 2.220 -2.880  28.0  7.274   (112 of 178)   0000112
AA Aql    7136 26.00 6180.203 2.730 -2.780  19.6  7.432   (113 of 178)   0000113
AA Aql    7137 26.00 6191.558 2.430 -1.600  98.6  7.133   (114 of 178)   0000114
AA Aql    7138 26.00 6200.314 2.610 -2.440  29.1  7.194   (115 of 178)   0000115
AA Aql    7139 26.00 6213.429 2.220 -2.660  44.8  7.326   (116 of 178)   0000116
AA Aql    7140 26.00 6219.279 2.200 -2.430  55.3  7.219   (117 of 178)   0000117
AA Aql    7141 26.00 6230.726 2.560 -1.280 112.7  7.112   (118 of 178)   0000118
AA Aql    7142 26.00 6232.639 3.650 -1.270  43.3  7.160   (119 of 178)   0000119
AA Aql    7143 26.00 6246.317 3.600 -0.960  62.4  7.066   (120 of 178)   0000120
AA Aql    7144 26.00 6252.554 2.400 -1.690  89.3  7.074   (121 of 178)   0000121
AA Aql    7145 26.00 6265.131 2.180 -2.550  55.6  7.323   (122 of 178)   0000122
AA Aql    7146 26.00 6297.792 2.220 -2.740  34.3  7.241   (123 of 178)   0000123
AA Aql    7147 26.00 6301.498 3.650 -0.750  76.0  7.068   (124 of 178)   0000124
AA Aql    7148 26.00 6302.494 3.690 -1.200  48.0  7.189   (125 of 178)   0000125
AA Aql    7149 26.00 6322.690 2.590 -2.430  35.4  7.272   (126 of 178)   0000126
AA Aql    7150 26.00 6335.328 2.200 -2.230  69.6  7.190   (127 of 178)   0000127
AA Aql    7151 26.00 6336.823 3.690 -1.050  62.0  7.224   (128 of 178)   0000128
AA Aql    7152 26.00 6344.148 2.430 -2.920  20.3  7.321   (129 of 178)   0000129
AA Aql    7153 26.00 6355.027 2.850 -2.420  29.7  7.387   (130 of 178)   0000130
AA Aql    7155 26.00 6393.602 2.430 -1.620  99.0  7.144   (131 of 178)   0000131
AA Aql    7156 26.00 6400.000 3.600 -0.520 113.5  7.279   (132 of 178)   0000132
AA Aql    7157 26.00 6408.016 3.690 -1.050  52.1  7.092   (133 of 178)   0000133
AA Aql    7158 26.00 6411.647 3.650 -0.820  88.8  7.295   (134 of 178)   0000134
AA Aql    7159 26.00 6546.239 2.760 -1.650  71.7  7.144   (135 of 178)   0000135
AA Aql    7160 26.00 6569.209 4.730 -0.420  45.7  7.368   (136 of 178)   0000136
AA Aql    7161 26.00 6575.019 2.590 -2.820  15.7  7.247   (137 of 178)   0000137
AA Aql    7162 26.00 6592.913 2.730 -1.600  83.3  7.189   (138 of 178)   0000138
AA Aql    7163 26.00 6593.871 2.430 -2.420  45.9  7.272   (139 of 178)   0000139
AA Aql    7164 26.00 6609.110 2.560 -2.690  29.3  7.387   (140 of 178)   0000140
AA Aql    7165 26.00 6677.989 2.690 -1.470  90.6  7.102   (141 of 178)   0000141
AA Aql    7166 26.00 6750.150 2.420 -2.620  37.9  7.333   (142 of 178)   0000142
AA Aql    7167 26.00 6810.257 4.610 -1.120  22.4  7.436   (143 of 178)   0000143
AA Aql    7168 26.00 6828.590 4.640 -0.920  20.4  7.212   (144 of 178)   0000144
AA Aql    7169 26.00 6841.335 4.610 -0.750  33.5  7.287   (145 of 178)   0000145
AA Aql    7170 26.00 6843.648 4.550 -0.930  23.3  7.214   (146 of 178)   0000146
AA Aql    7172 26.00 6858.145 4.610 -1.060  18.8  7.284   (147 of 178)   0000147
AA Aql    7174 26.00 7090.378 4.230 -1.210  24.9  7.247   (148 of 178)   0000148
AA Aql    7176 26.00 7164.443 4.190 -0.530  60.3  7.084   (149 of 178)   0000149
AA Aql    7178 26.00 7411.154 4.280 -0.430  65.6  7.120   (150 of 178)   0000150
AA Aql    7179 26.00 7445.746 4.260 -0.240  71.6  6.986   (151 of 178)   0000151
AA Aql    7181 26.00 7495.060 4.220 -0.100  87.4  7.003   (152 of 178)   0000152
AA Aql    7182 26.00 7511.015 4.180  0.110 112.7  7.078   (153 of 178)   0000153
AA Aql    7184 26.00 7568.894 4.280 -0.880  36.1  7.153   (154 of 178)   0000154
AA Aql    7185 26.00 7583.787 3.020 -1.990  33.2  7.116   (155 of 178)   0000155
AA Aql    7187 26.00 7710.360 4.220 -1.050  33.4  7.220   (156 of 178)   0000156
AA Aql    7188 26.00 7748.274 2.950 -1.760  63.0  7.235   (157 of 178)   0000157
AA Aql    8001 26.01 5120.352 2.830 -4.210  39.2  7.257   (158 of 178)   0000158
AA Aql    8002 26.01 5132.669 2.810 -4.180  46.8  7.321   (159 of 178)   0000159
AA Aql    8007 26.01 5256.938 2.890 -4.250  43.5  7.407   (160 of 178)   0000160
AA Aql    8008 26.01 5264.812 3.230 -3.190  81.2  7.130   (161 of 178)   0000161
AA Aql    8010 26.01 5284.109 2.890 -3.190 104.5  7.127   (162 of 178)   0000162
AA Aql    8013 26.01 5362.869 3.200 -2.740 146.7  7.527   (163 of 178)   0000163
AA Aql    8014 26.01 5414.073 3.220 -3.790  47.7  7.285   (164 of 178)   0000164
AA Aql    8015 26.01 5425.257 3.200 -3.360  81.5  7.270   (165 of 178)   0000165
AA Aql    8016 26.01 5432.967 3.270 -3.630  64.4  7.388   (166 of 178)   0000166
AA Aql    8017 26.01 5534.847 3.250 -2.930 113.5  7.288   (167 of 178)   0000167
AA Aql    8018 26.01 5991.376 3.150 -3.560  63.4  7.172   (168 of 178)   0000168
AA Aql    8019 26.01 6084.111 3.200 -3.810  45.6  7.228   (169 of 178)   0000169
AA Aql    8020 26.01 6147.741 3.890 -2.720  75.2  7.120   (170 of 178)   0000170
AA Aql    8021 26.01 6149.258 3.890 -2.720  69.3  7.047   (171 of 178)   0000171
AA Aql    8022 26.01 6238.392 3.890 -2.630  86.5  7.164   (172 of 178)   0000172
AA Aql    8023 26.01 6247.557 3.890 -2.330 109.7  7.154   (173 of 178)   0000173
AA Aql    8024 26.01 6383.722 5.550 -2.270  20.8  7.236   (174 of 178)   0000174
AA Aql    8025 26.01 6416.919 3.890 -2.740  77.3  7.153   (175 of 178)   0000175
AA Aql    8026 26.01 6516.080 2.890 -3.450  94.7  7.180   (176 of 178)   0000176
AA Aql    8028 26.01 7462.407 3.890 -2.730  95.0  7.298   (177 of 178)   0000177
AA Aql    8029 26.01 7515.831 3.900 -3.430  34.6  7.234   (178 of 178)   0000178
AO Peg(1) 7002 26.00 5090.767 4.260 -0.400  32.4  6.461   (  1 of  97)   0000179
AO Peg(1) 7003 26.00 5096.998 4.280 -0.280  45.2  6.561   (  2 of  97)   0000180
AO Peg(1) 7005 26.00 5110.413 0.000 -3.760  68.0  6.380   (  3 of  97)   0000181
AO Peg(1) 7007 26.00 5123.719 1.010 -3.070  52.8  6.452   (  4 of  97)   0000182
AO Peg(1) 7009 26.00 5127.358 0.920 -3.310  28.0  6.233   (  5 of  97)   0000183
AO Peg(1) 7011 26.00 5133.681 4.180  0.140  74.6  6.431   (  6 of  97)   0000184
AO Peg(1) 7012 26.00 5141.739 2.420 -2.150  21.3  6.315   (  7 of  97)   0000185
AO Peg(1) 7014 26.00 5150.838 0.990 -3.070  33.4  6.153   (  8 of  97)   0000186
AO Peg(1) 7015 26.00 5151.910 1.010 -3.320  22.4  6.208   (  9 of  97)   0000187
AO Peg(1) 7017 26.00 5162.292 4.180  0.020  64.4  6.421   ( 10 of  97)   0000188
AO Peg(1) 7019 26.00 5165.407 4.220 -0.040  41.5  6.210   ( 11 of  97)   0000189
AO Peg(1) 7020 26.00 5166.281 0.000 -4.200  37.0  6.413   ( 12 of  97)   0000190
AO Peg(1) 7021 26.00 5171.595 1.490 -1.790 119.6  6.445   ( 13 of  97)   0000191
AO Peg(1) 7025 26.00 5191.455 3.040 -0.660  88.2  6.349   ( 14 of  97)   0000192
AO Peg(1) 7026 26.00 5192.343 3.000 -0.520  92.4  6.224   ( 15 of  97)   0000193
AO Peg(1) 7027 26.00 5194.941 1.560 -2.090  77.8  6.281   ( 16 of  97)   0000194
AO Peg(1) 7030 26.00 5198.711 2.220 -2.140  33.2  6.355   ( 17 of  97)   0000195
AO Peg(1) 7032 26.00 5216.274 1.610 -2.150  84.8  6.468   ( 18 of  97)   0000196
AO Peg(1) 7033 26.00 5217.389 3.210 -1.100  30.4  6.172   ( 19 of  97)   0000197
AO Peg(1) 7036 26.00 5232.939 2.940 -0.190 141.3  6.519   ( 20 of  97)   0000198
AO Peg(1) 7038 26.00 5242.491 3.630 -0.840  20.0  6.070   ( 21 of  97)   0000199
AO Peg(1) 7042 26.00 5263.305 3.270 -0.970  35.7  6.186   ( 22 of  97)   0000200
AO Peg(1) 7043 26.00 5266.555 3.000 -0.490 113.6  6.466   ( 23 of  97)   0000201
AO Peg(1) 7045 26.00 5281.790 3.040 -1.020  70.6  6.491   ( 24 of  97)   0000202
AO Peg(1) 7048 26.00 5302.299 3.280 -0.880  64.5  6.498   ( 25 of  97)   0000203
AO Peg(1) 7051 26.00 5324.178 3.210 -0.240 118.8  6.482   ( 26 of  97)   0000204
AO Peg(1) 7053 26.00 5332.899 1.560 -2.940  31.7  6.512   ( 27 of  97)   0000205
AO Peg(1) 7054 26.00 5339.928 3.270 -0.680  57.6  6.200   ( 28 of  97)   0000206
AO Peg(1) 7055 26.00 5341.023 1.610 -2.060  81.0  6.325   ( 29 of  97)   0000207
AO Peg(1) 7056 26.00 5364.858 4.450  0.220  59.3  6.397   ( 30 of  97)   0000208
AO Peg(1) 7058 26.00 5367.479 4.420  0.350  67.3  6.341   ( 31 of  97)   0000209
AO Peg(1) 7059 26.00 5369.958 4.370  0.350  81.4  6.471   ( 32 of  97)   0000210
AO Peg(1) 7063 26.00 5383.369 4.310  0.500  83.0  6.285   ( 33 of  97)   0000211
AO Peg(1) 7064 26.00 5389.479 4.420 -0.410  28.7  6.538   ( 34 of  97)   0000212
AO Peg(1) 7066 26.00 5393.167 3.240 -0.910  61.3  6.447   ( 35 of  97)   0000213
AO Peg(1) 7069 26.00 5400.502 4.370 -0.160  51.4  6.599   ( 36 of  97)   0000214
AO Peg(1) 7072 26.00 5415.192 4.390  0.500  80.9  6.330   ( 37 of  97)   0000215
AO Peg(1) 7073 26.00 5424.069 4.320  0.520 102.5  6.519   ( 38 of  97)   0000216
AO Peg(1) 7075 26.00 5434.523 1.010 -2.120 129.3  6.428   ( 39 of  97)   0000217
AO Peg(1) 7076 26.00 5445.042 4.390 -0.020  45.1  6.388   ( 40 of  97)   0000218
AO Peg(1) 7080 26.00 5473.900 4.150 -0.760  18.3  6.406   ( 41 of  97)   0000219
AO Peg(1) 7081 26.00 5497.516 1.010 -2.850  63.6  6.340   ( 42 of  97)   0000220
AO Peg(1) 7082 26.00 5501.464 0.960 -2.950  46.6  6.180   ( 43 of  97)   0000221
AO Peg(1) 7083 26.00 5506.778 0.990 -2.800  67.7  6.318   ( 44 of  97)   0000222
AO Peg(1) 7087 26.00 5554.882 4.550 -0.440  22.5  6.549   ( 45 of  97)   0000223
AO Peg(1) 7090 26.00 5565.704 4.610 -0.290  21.2  6.422   ( 46 of  97)   0000224
AO Peg(1) 7091 26.00 5569.618 3.420 -0.540  63.5  6.261   ( 47 of  97)   0000225
AO Peg(1) 7092 26.00 5572.841 3.400 -0.310  99.8  6.457   ( 48 of  97)   0000226
AO Peg(1) 7093 26.00 5576.090 3.430 -1.000  42.0  6.446   ( 49 of  97)   0000227
AO Peg(1) 7094 26.00 5586.756 3.370 -0.210  98.0  6.305   ( 50 of  97)   0000228
AO Peg(1) 7095 26.00 5615.644 3.330 -0.140 110.0  6.352   ( 51 of  97)   0000229
AO Peg(1) 7098 26.00 5624.542 3.420 -0.900  40.0  6.305   ( 52 of  97)   0000230
AO Peg(1) 7099 26.00 5633.975 4.990 -0.270  16.5  6.611   ( 53 of  97)   0000231
AO Peg(1) 7107 26.00 5709.378 3.370 -1.240  24.0  6.310   ( 54 of  97)   0000232
AO Peg(1) 7113 26.00 5862.353 4.550 -0.060  23.6  6.186   ( 55 of  97)   0000233
AO Peg(1) 7118 26.00 5984.814 4.730 -0.340  18.9  6.511   ( 56 of  97)   0000234
AO Peg(1) 7123 26.00 6020.170 4.610 -0.270  26.8  6.514   ( 57 of  97)   0000235
AO Peg(1) 7124 26.00 6024.049 4.550 -0.120  38.7  6.521   ( 58 of  97)   0000236
AO Peg(1) 7127 26.00 6065.482 2.610 -1.530  59.9  6.436   ( 59 of  97)   0000237
AO Peg(1) 7131 26.00 6136.615 2.450 -1.400  55.1  6.095   ( 60 of  97)   0000238
AO Peg(1) 7132 26.00 6137.694 2.590 -1.400  52.3  6.189   ( 61 of  97)   0000239
AO Peg(1) 7137 26.00 6191.558 2.430 -1.600  68.0  6.429   ( 62 of  97)   0000240
AO Peg(1) 7139 26.00 6213.429 2.220 -2.660  17.3  6.487   ( 63 of  97)   0000241
AO Peg(1) 7140 26.00 6219.279 2.200 -2.430  24.6  6.415   ( 64 of  97)   0000242
AO Peg(1) 7141 26.00 6230.726 2.560 -1.280  73.6  6.294   ( 65 of  97)   0000243
AO Peg(1) 7143 26.00 6246.317 3.600 -0.960  34.6  6.421   ( 66 of  97)   0000244
AO Peg(1) 7144 26.00 6252.554 2.400 -1.690  47.9  6.239   ( 67 of  97)   0000245
AO Peg(1) 7155 26.00 6393.602 2.430 -1.620  53.2  6.260   ( 68 of  97)   0000246
AO Peg(1) 7156 26.00 6400.000 3.600 -0.520  72.4  6.480   ( 69 of  97)   0000247
AO Peg(1) 7158 26.00 6411.647 3.650 -0.820  31.9  6.274   ( 70 of  97)   0000248
AO Peg(1) 7159 26.00 6546.239 2.760 -1.650  37.2  6.375   ( 71 of  97)   0000249
AO Peg(1) 7162 26.00 6592.913 2.730 -1.600  35.3  6.258   ( 72 of  97)   0000250
AO Peg(1) 7165 26.00 6677.989 2.690 -1.470  47.9  6.269   ( 73 of  97)   0000251
AO Peg(1) 7176 26.00 7164.443 4.190 -0.530  33.5  6.477   ( 74 of  97)   0000252
AO Peg(1) 7179 26.00 7445.746 4.260 -0.240  31.4  6.204   ( 75 of  97)   0000253
AO Peg(1) 7181 26.00 7495.060 4.220 -0.100  45.9  6.251   ( 76 of  97)   0000254
AO Peg(1) 7182 26.00 7511.015 4.180  0.110  68.5  6.290   ( 77 of  97)   0000255
AO Peg(1) 7188 26.00 7748.274 2.950 -1.760  43.6  6.691   ( 78 of  97)   0000256
AO Peg(1) 8002 26.01 5132.669 2.810 -4.180  21.2  6.538   ( 79 of  97)   0000257
AO Peg(1) 8005 26.01 5197.577 3.230 -2.100 124.8  6.250   ( 80 of  97)   0000258
AO Peg(1) 8006 26.01 5234.625 3.220 -2.050 134.2  6.315   ( 81 of  97)   0000259
AO Peg(1) 8007 26.01 5256.938 2.890 -4.250  17.5  6.579   ( 82 of  97)   0000260
AO Peg(1) 8008 26.01 5264.812 3.230 -3.190  29.8  6.105   ( 83 of  97)   0000261
AO Peg(1) 8010 26.01 5284.109 2.890 -3.190  71.8  6.367   ( 84 of  97)   0000262
AO Peg(1) 8013 26.01 5362.869 3.200 -2.740  93.8  6.457   ( 85 of  97)   0000263
AO Peg(1) 8014 26.01 5414.073 3.220 -3.790  21.6  6.520   ( 86 of  97)   0000264
AO Peg(1) 8015 26.01 5425.257 3.200 -3.360  40.2  6.413   ( 87 of  97)   0000265
AO Peg(1) 8016 26.01 5432.967 3.270 -3.630  34.3  6.654   ( 88 of  97)   0000266
AO Peg(1) 8017 26.01 5534.847 3.250 -2.930  65.3  6.352   ( 89 of  97)   0000267
AO Peg(1) 8018 26.01 5991.376 3.150 -3.560  39.1  6.527   ( 90 of  97)   0000268
AO Peg(1) 8020 26.01 6147.741 3.890 -2.720  35.2  6.301   ( 91 of  97)   0000269
AO Peg(1) 8021 26.01 6149.258 3.890 -2.720  38.9  6.360   ( 92 of  97)   0000270
AO Peg(1) 8022 26.01 6238.392 3.890 -2.630  37.5  6.245   ( 93 of  97)   0000271
AO Peg(1) 8023 26.01 6247.557 3.890 -2.330  46.2  6.073   ( 94 of  97)   0000272
AO Peg(1) 8025 26.01 6416.919 3.890 -2.740  23.4  6.090   ( 95 of  97)   0000273
AO Peg(1) 8026 26.01 6516.080 2.890 -3.450  66.9  6.509   ( 96 of  97)   0000274
AO Peg(1) 8028 26.01 7462.407 3.890 -2.730  45.9  6.418   ( 97 of  97)   0000275
AO Peg(2) 7002 26.00 5090.767 4.260 -0.400  37.9  6.592   (  1 of  94)   0000276
AO Peg(2) 7003 26.00 5096.998 4.280 -0.280  40.9  6.535   (  2 of  94)   0000277
AO Peg(2) 7005 26.00 5110.413 0.000 -3.760  61.9  6.402   (  3 of  94)   0000278
AO Peg(2) 7007 26.00 5123.719 1.010 -3.070  48.6  6.480   (  4 of  94)   0000279
AO Peg(2) 7009 26.00 5127.358 0.920 -3.310  37.7  6.485   (  5 of  94)   0000280
AO Peg(2) 7011 26.00 5133.681 4.180  0.140  79.9  6.520   (  6 of  94)   0000281
AO Peg(2) 7012 26.00 5141.739 2.420 -2.150  21.1  6.379   (  7 of  94)   0000282
AO Peg(2) 7014 26.00 5150.838 0.990 -3.070  52.0  6.503   (  8 of  94)   0000283
AO Peg(2) 7015 26.00 5151.910 1.010 -3.320  32.4  6.491   (  9 of  94)   0000284
AO Peg(2) 7016 26.00 5159.050 4.280 -0.820  23.0  6.751   ( 10 of  94)   0000285
AO Peg(2) 7017 26.00 5162.292 4.180  0.020  60.9  6.409   ( 11 of  94)   0000286
AO Peg(2) 7020 26.00 5166.281 0.000 -4.200  32.1  6.434   ( 12 of  94)   0000287
AO Peg(2) 7021 26.00 5171.595 1.490 -1.790 119.2  6.476   ( 13 of  94)   0000288
AO Peg(2) 7025 26.00 5191.455 3.040 -0.660  88.2  6.385   ( 14 of  94)   0000289
AO Peg(2) 7026 26.00 5192.343 3.000 -0.520  88.4  6.211   ( 15 of  94)   0000290
AO Peg(2) 7027 26.00 5194.941 1.560 -2.090  86.3  6.440   ( 16 of  94)   0000291
AO Peg(2) 7030 26.00 5198.711 2.220 -2.140  36.9  6.484   ( 17 of  94)   0000292
AO Peg(2) 7031 26.00 5215.179 3.270 -0.930  46.1  6.354   ( 18 of  94)   0000293
AO Peg(2) 7032 26.00 5216.274 1.610 -2.150  63.5  6.286   ( 19 of  94)   0000294
AO Peg(2) 7033 26.00 5217.389 3.210 -1.100  33.6  6.282   ( 20 of  94)   0000295
AO Peg(2) 7036 26.00 5232.939 2.940 -0.190 147.3  6.599   ( 21 of  94)   0000296
AO Peg(2) 7038 26.00 5242.491 3.630 -0.840  34.4  6.411   ( 22 of  94)   0000297
AO Peg(2) 7042 26.00 5263.305 3.270 -0.970  43.4  6.354   ( 23 of  94)   0000298
AO Peg(2) 7043 26.00 5266.555 3.000 -0.490 111.6  6.458   ( 24 of  94)   0000299
AO Peg(2) 7045 26.00 5281.790 3.040 -1.020  68.4  6.511   ( 25 of  94)   0000300
AO Peg(2) 7049 26.00 5307.360 1.610 -2.990  19.7  6.441   ( 26 of  94)   0000301
AO Peg(2) 7051 26.00 5324.178 3.210 -0.240 120.7  6.517   ( 27 of  94)   0000302
AO Peg(2) 7053 26.00 5332.899 1.560 -2.940  30.5  6.570   ( 28 of  94)   0000303
AO Peg(2) 7054 26.00 5339.928 3.270 -0.680  62.7  6.309   ( 29 of  94)   0000304
AO Peg(2) 7055 26.00 5341.023 1.610 -2.060  86.1  6.444   ( 30 of  94)   0000305
AO Peg(2) 7056 26.00 5364.858 4.450  0.220  56.0  6.385   ( 31 of  94)   0000306
AO Peg(2) 7058 26.00 5367.479 4.420  0.350  55.8  6.225   ( 32 of  94)   0000307
AO Peg(2) 7059 26.00 5369.958 4.370  0.350  78.2  6.453   ( 33 of  94)   0000308
AO Peg(2) 7063 26.00 5383.369 4.310  0.500  96.7  6.470   ( 34 of  94)   0000309
AO Peg(2) 7064 26.00 5389.479 4.420 -0.410  31.8  6.633   ( 35 of  94)   0000310
AO Peg(2) 7065 26.00 5391.461 4.150 -0.830  17.3  6.495   ( 36 of  94)   0000311
AO Peg(2) 7066 26.00 5393.167 3.240 -0.910  59.2  6.467   ( 37 of  94)   0000312
AO Peg(2) 7069 26.00 5400.502 4.370 -0.160  46.6  6.567   ( 38 of  94)   0000313
AO Peg(2) 7071 26.00 5410.910 4.470  0.280  68.5  6.496   ( 39 of  94)   0000314
AO Peg(2) 7072 26.00 5415.192 4.390  0.500  86.0  6.411   ( 40 of  94)   0000315
AO Peg(2) 7073 26.00 5424.069 4.320  0.520  96.6  6.454   ( 41 of  94)   0000316
AO Peg(2) 7075 26.00 5434.523 1.010 -2.120 129.1  6.462   ( 42 of  94)   0000317
AO Peg(2) 7076 26.00 5445.042 4.390 -0.020  52.2  6.518   ( 43 of  94)   0000318
AO Peg(2) 7081 26.00 5497.516 1.010 -2.850  67.2  6.458   ( 44 of  94)   0000319
AO Peg(2) 7082 26.00 5501.464 0.960 -2.950  59.7  6.426   ( 45 of  94)   0000320
AO Peg(2) 7083 26.00 5506.778 0.990 -2.800  69.2  6.412   ( 46 of  94)   0000321
AO Peg(2) 7091 26.00 5569.618 3.420 -0.540  58.0  6.237   ( 47 of  94)   0000322
AO Peg(2) 7092 26.00 5572.841 3.400 -0.310  88.1  6.342   ( 48 of  94)   0000323
AO Peg(2) 7093 26.00 5576.090 3.430 -1.000  39.9  6.464   ( 49 of  94)   0000324
AO Peg(2) 7094 26.00 5586.756 3.370 -0.210 100.8  6.364   ( 50 of  94)   0000325
AO Peg(2) 7098 26.00 5624.542 3.420 -0.900  46.0  6.440   ( 51 of  94)   0000326
AO Peg(2) 7100 26.00 5638.262 4.220 -0.870  20.3  6.670   ( 52 of  94)   0000327
AO Peg(2) 7113 26.00 5862.353 4.550 -0.060  29.1  6.335   ( 53 of  94)   0000328
AO Peg(2) 7118 26.00 5984.814 4.730 -0.340  29.4  6.777   ( 54 of  94)   0000329
AO Peg(2) 7123 26.00 6020.170 4.610 -0.270  28.6  6.585   ( 55 of  94)   0000330
AO Peg(2) 7124 26.00 6024.049 4.550 -0.120  38.7  6.554   ( 56 of  94)   0000331
AO Peg(2) 7127 26.00 6065.482 2.610 -1.530  58.4  6.473   ( 57 of  94)   0000332
AO Peg(2) 7131 26.00 6136.615 2.450 -1.400  69.5  6.323   ( 58 of  94)   0000333
AO Peg(2) 7132 26.00 6137.694 2.590 -1.400  53.1  6.257   ( 59 of  94)   0000334
AO Peg(2) 7137 26.00 6191.558 2.430 -1.600  71.6  6.525   ( 60 of  94)   0000335
AO Peg(2) 7139 26.00 6213.429 2.220 -2.660  18.9  6.601   ( 61 of  94)   0000336
AO Peg(2) 7140 26.00 6219.279 2.200 -2.430  18.7  6.347   ( 62 of  94)   0000337
AO Peg(2) 7141 26.00 6230.726 2.560 -1.280  66.7  6.267   ( 63 of  94)   0000338
AO Peg(2) 7143 26.00 6246.317 3.600 -0.960  30.5  6.398   ( 64 of  94)   0000339
AO Peg(2) 7144 26.00 6252.554 2.400 -1.690  54.0  6.379   ( 65 of  94)   0000340
AO Peg(2) 7145 26.00 6265.131 2.180 -2.550  21.4  6.514   ( 66 of  94)   0000341
AO Peg(2) 7150 26.00 6335.328 2.200 -2.230  28.0  6.347   ( 67 of  94)   0000342
AO Peg(2) 7151 26.00 6336.823 3.690 -1.050  31.9  6.590   ( 68 of  94)   0000343
AO Peg(2) 7155 26.00 6393.602 2.430 -1.620  63.7  6.445   ( 69 of  94)   0000344
AO Peg(2) 7156 26.00 6400.000 3.600 -0.520  55.5  6.315   ( 70 of  94)   0000345
AO Peg(2) 7158 26.00 6411.647 3.650 -0.820  50.6  6.597   ( 71 of  94)   0000346
AO Peg(2) 7159 26.00 6546.239 2.760 -1.650  34.1  6.387   ( 72 of  94)   0000347
AO Peg(2) 7162 26.00 6592.913 2.730 -1.600  35.9  6.328   ( 73 of  94)   0000348
AO Peg(2) 7165 26.00 6677.989 2.690 -1.470  58.8  6.462   ( 74 of  94)   0000349
AO Peg(2) 7176 26.00 7164.443 4.190 -0.530  31.3  6.478   ( 75 of  94)   0000350
AO Peg(2) 7179 26.00 7445.746 4.260 -0.240  31.1  6.236   ( 76 of  94)   0000351
AO Peg(2) 7181 26.00 7495.060 4.220 -0.100  37.7  6.167   ( 77 of  94)   0000352
AO Peg(2) 7182 26.00 7511.015 4.180  0.110  69.5  6.329   ( 78 of  94)   0000353
AO Peg(2) 7186 26.00 7586.014 4.310 -0.870  22.9  6.743   ( 79 of  94)   0000354
AO Peg(2) 7190 26.00 7832.194 4.430  0.020  46.4  6.348   ( 80 of  94)   0000355
AO Peg(2) 8005 26.01 5197.577 3.230 -2.100 118.7  6.298   ( 81 of  94)   0000356
AO Peg(2) 8006 26.01 5234.625 3.220 -2.050 141.9  6.532   ( 82 of  94)   0000357
AO Peg(2) 8008 26.01 5264.812 3.230 -3.190  27.4  6.229   ( 83 of  94)   0000358
AO Peg(2) 8014 26.01 5414.073 3.220 -3.790  22.1  6.702   ( 84 of  94)   0000359
AO Peg(2) 8015 26.01 5425.257 3.200 -3.360  38.5  6.554   ( 85 of  94)   0000360
AO Peg(2) 8018 26.01 5991.376 3.150 -3.560  24.9  6.447   ( 86 of  94)   0000361
AO Peg(2) 8019 26.01 6084.111 3.200 -3.810  23.6  6.711   ( 87 of  94)   0000362
AO Peg(2) 8020 26.01 6147.741 3.890 -2.720  28.3  6.338   ( 88 of  94)   0000363
AO Peg(2) 8021 26.01 6149.258 3.890 -2.720  23.7  6.244   ( 89 of  94)   0000364
AO Peg(2) 8022 26.01 6238.392 3.890 -2.630  25.6  6.191   ( 90 of  94)   0000365
AO Peg(2) 8023 26.01 6247.557 3.890 -2.330  60.3  6.405   ( 91 of  94)   0000366
AO Peg(2) 8025 26.01 6416.919 3.890 -2.740  37.8  6.509   ( 92 of  94)   0000367
AO Peg(2) 8026 26.01 6516.080 2.890 -3.450  50.8  6.483   ( 93 of  94)   0000368
AO Peg(2) 8028 26.01 7462.407 3.890 -2.730  44.8  6.556   ( 94 of  94)   0000369
BR Aql    7001 26.00 5083.338 0.960 -2.960  68.9  6.784   (  1 of 161)   0000370
BR Aql    7002 26.00 5090.767 4.260 -0.400  49.2  6.876   (  2 of 161)   0000371
BR Aql    7003 26.00 5096.998 4.280 -0.280  49.4  6.776   (  3 of 161)   0000372
BR Aql    7004 26.00 5109.650 4.300 -0.980  23.6  7.047   (  4 of 161)   0000373
BR Aql    7005 26.00 5110.413 0.000 -3.760  75.8  6.800   (  5 of 161)   0000374
BR Aql    7006 26.00 5121.641 4.280 -0.810  30.6  7.002   (  6 of 161)   0000375
BR Aql    7007 26.00 5123.719 1.010 -3.070  55.4  6.765   (  7 of 161)   0000376
BR Aql    7008 26.00 5126.192 4.260 -1.080  19.2  7.004   (  8 of 161)   0000377
BR Aql    7009 26.00 5127.358 0.920 -3.310  49.9  6.850   (  9 of 161)   0000378
BR Aql    7010 26.00 5131.470 2.220 -2.560  32.6  6.993   ( 10 of 161)   0000379
BR Aql    7011 26.00 5133.681 4.180  0.140  98.3  6.935   ( 11 of 161)   0000380
BR Aql    7012 26.00 5141.739 2.420 -2.150  29.3  6.699   ( 12 of 161)   0000381
BR Aql    7014 26.00 5150.838 0.990 -3.070  64.3  6.859   ( 13 of 161)   0000382
BR Aql    7015 26.00 5151.910 1.010 -3.320  35.4  6.724   ( 14 of 161)   0000383
BR Aql    7016 26.00 5159.050 4.280 -0.820  27.2  6.945   ( 15 of 161)   0000384
BR Aql    7017 26.00 5162.292 4.180  0.020  83.2  6.836   ( 16 of 161)   0000385
BR Aql    7020 26.00 5166.281 0.000 -4.200  46.3  6.859   ( 17 of 161)   0000386
BR Aql    7021 26.00 5171.595 1.490 -1.790 124.1  6.855   ( 18 of 161)   0000387
BR Aql    7023 26.00 5184.265 4.280 -1.000  15.5  6.832   ( 19 of 161)   0000388
BR Aql    7025 26.00 5191.455 3.040 -0.660 105.6  6.833   ( 20 of 161)   0000389
BR Aql    7026 26.00 5192.343 3.000 -0.520 117.1  6.832   ( 21 of 161)   0000390
BR Aql    7027 26.00 5194.941 1.560 -2.090  93.7  6.766   ( 22 of 161)   0000391
BR Aql    7028 26.00 5195.468 4.220  0.000  57.7  6.557   ( 23 of 161)   0000392
BR Aql    7029 26.00 5196.077 4.260 -0.450  27.7  6.567   ( 24 of 161)   0000393
BR Aql    7030 26.00 5198.711 2.220 -2.140  48.2  6.810   ( 25 of 161)   0000394
BR Aql    7031 26.00 5215.179 3.270 -0.930  58.5  6.666   ( 26 of 161)   0000395
BR Aql    7032 26.00 5216.274 1.610 -2.150  84.6  6.748   ( 27 of 161)   0000396
BR Aql    7033 26.00 5217.389 3.210 -1.100  48.6  6.648   ( 28 of 161)   0000397
BR Aql    7036 26.00 5232.939 2.940 -0.190 145.2  6.902   ( 29 of 161)   0000398
BR Aql    7038 26.00 5242.491 3.630 -0.840  36.9  6.577   ( 30 of 161)   0000399
BR Aql    7039 26.00 5243.773 4.260 -1.150  15.3  6.956   ( 31 of 161)   0000400
BR Aql    7040 26.00 5250.645 2.200 -2.050  51.5  6.745   ( 32 of 161)   0000401
BR Aql    7041 26.00 5253.461 3.280 -1.670  27.7  6.936   ( 33 of 161)   0000402
BR Aql    7042 26.00 5263.305 3.270 -0.970  67.5  6.822   ( 34 of 161)   0000403
BR Aql    7043 26.00 5266.555 3.000 -0.490 125.7  6.931   ( 35 of 161)   0000404
BR Aql    7045 26.00 5281.790 3.040 -1.020  83.7  6.879   ( 36 of 161)   0000405
BR Aql    7046 26.00 5283.621 3.240 -0.630  92.3  6.785   ( 37 of 161)   0000406
BR Aql    7048 26.00 5302.299 3.280 -0.880  73.5  6.817   ( 38 of 161)   0000407
BR Aql    7049 26.00 5307.360 1.610 -2.990  40.5  7.000   ( 39 of 161)   0000408
BR Aql    7051 26.00 5324.178 3.210 -0.240 123.9  6.838   ( 40 of 161)   0000409
BR Aql    7053 26.00 5332.899 1.560 -2.940  36.7  6.845   ( 41 of 161)   0000410
BR Aql    7054 26.00 5339.928 3.270 -0.680  81.4  6.710   ( 42 of 161)   0000411
BR Aql    7055 26.00 5341.023 1.610 -2.060 103.7  6.907   ( 43 of 161)   0000412
BR Aql    7056 26.00 5364.858 4.450  0.220  76.3  6.781   ( 44 of 161)   0000413
BR Aql    7057 26.00 5365.396 3.570 -1.440  23.9  6.874   ( 45 of 161)   0000414
BR Aql    7058 26.00 5367.479 4.420  0.350  87.8  6.782   ( 46 of 161)   0000415
BR Aql    7059 26.00 5369.958 4.370  0.350  92.4  6.801   ( 47 of 161)   0000416
BR Aql    7061 26.00 5373.698 4.470 -0.860  19.4  6.962   ( 48 of 161)   0000417
BR Aql    7063 26.00 5383.369 4.310  0.500 109.4  6.847   ( 49 of 161)   0000418
BR Aql    7064 26.00 5389.479 4.420 -0.410  35.8  6.807   ( 50 of 161)   0000419
BR Aql    7065 26.00 5391.461 4.150 -0.830  28.0  6.851   ( 51 of 161)   0000420
BR Aql    7066 26.00 5393.167 3.240 -0.910  67.6  6.730   ( 52 of 161)   0000421
BR Aql    7067 26.00 5397.127 0.920 -1.990 142.9  6.802   ( 53 of 161)   0000422
BR Aql    7068 26.00 5398.277 4.450 -0.670  32.0  7.026   ( 54 of 161)   0000423
BR Aql    7069 26.00 5400.502 4.370 -0.160  51.9  6.759   ( 55 of 161)   0000424
BR Aql    7071 26.00 5410.910 4.470  0.280  74.8  6.717   ( 56 of 161)   0000425
BR Aql    7072 26.00 5415.192 4.390  0.500 100.7  6.784   ( 57 of 161)   0000426
BR Aql    7073 26.00 5424.069 4.320  0.520 119.5  6.982   ( 58 of 161)   0000427
BR Aql    7075 26.00 5434.523 1.010 -2.120 129.6  6.797   ( 59 of 161)   0000428
BR Aql    7076 26.00 5445.042 4.390 -0.020  72.1  6.907   ( 60 of 161)   0000429
BR Aql    7080 26.00 5473.900 4.150 -0.760  31.4  6.843   ( 61 of 161)   0000430
BR Aql    7081 26.00 5497.516 1.010 -2.850  76.3  6.781   ( 62 of 161)   0000431
BR Aql    7082 26.00 5501.464 0.960 -2.950  66.3  6.711   ( 63 of 161)   0000432
BR Aql    7083 26.00 5506.778 0.990 -2.800  90.4  6.890   ( 64 of 161)   0000433
BR Aql    7085 26.00 5543.147 3.700 -1.570  15.8  6.898   ( 65 of 161)   0000434
BR Aql    7087 26.00 5554.882 4.550 -0.440  36.4  6.955   ( 66 of 161)   0000435
BR Aql    7090 26.00 5565.704 4.610 -0.290  34.9  6.831   ( 67 of 161)   0000436
BR Aql    7091 26.00 5569.618 3.420 -0.540  83.6  6.720   ( 68 of 161)   0000437
BR Aql    7092 26.00 5572.841 3.400 -0.310 101.2  6.715   ( 69 of 161)   0000438
BR Aql    7093 26.00 5576.090 3.430 -1.000  59.0  6.867   ( 70 of 161)   0000439
BR Aql    7094 26.00 5586.756 3.370 -0.210 110.7  6.726   ( 71 of 161)   0000440
BR Aql    7095 26.00 5615.644 3.330 -0.140 129.1  6.901   ( 72 of 161)   0000441
BR Aql    7098 26.00 5624.542 3.420 -0.900  64.5  6.828   ( 73 of 161)   0000442
BR Aql    7099 26.00 5633.975 4.990 -0.270  22.8  6.894   ( 74 of 161)   0000443
BR Aql    7100 26.00 5638.262 4.220 -0.870  31.3  7.006   ( 75 of 161)   0000444
BR Aql    7102 26.00 5662.515 4.180 -0.540  33.8  6.686   ( 76 of 161)   0000445
BR Aql    7104 26.00 5686.524 4.550 -0.630  20.1  6.809   ( 77 of 161)   0000446
BR Aql    7105 26.00 5701.545 2.560 -2.220  25.2  6.781   ( 78 of 161)   0000447
BR Aql    7106 26.00 5705.981 4.610 -0.530  30.3  6.984   ( 79 of 161)   0000448
BR Aql    7107 26.00 5709.378 3.370 -1.240  61.4  7.080   ( 80 of 161)   0000449
BR Aql    7108 26.00 5717.835 4.280 -1.130  16.9  6.987   ( 81 of 161)   0000450
BR Aql    7110 26.00 5775.080 4.220 -1.200  15.4  6.957   ( 82 of 161)   0000451
BR Aql    7111 26.00 5816.367 4.550 -0.680  16.7  6.761   ( 83 of 161)   0000452
BR Aql    7112 26.00 5859.578 4.550 -0.400  29.7  6.785   ( 84 of 161)   0000453
BR Aql    7114 26.00 5883.813 3.960 -1.360  18.9  6.992   ( 85 of 161)   0000454
BR Aql    7116 26.00 5930.173 4.650 -0.230  35.6  6.808   ( 86 of 161)   0000455
BR Aql    7117 26.00 5934.653 3.930 -1.170  22.8  6.871   ( 87 of 161)   0000456
BR Aql    7118 26.00 5984.814 4.730 -0.340  24.3  6.768   ( 88 of 161)   0000457
BR Aql    7119 26.00 5987.066 4.800 -0.560  20.7  6.963   ( 89 of 161)   0000458
BR Aql    7120 26.00 6003.010 3.880 -1.120  23.9  6.801   ( 90 of 161)   0000459
BR Aql    7122 26.00 6008.554 3.880 -1.080  28.4  6.854   ( 91 of 161)   0000460
BR Aql    7123 26.00 6020.170 4.610 -0.270  45.4  6.966   ( 92 of 161)   0000461
BR Aql    7124 26.00 6024.049 4.550 -0.120  58.3  6.947   ( 93 of 161)   0000462
BR Aql    7125 26.00 6027.050 4.080 -1.210  15.2  6.832   ( 94 of 161)   0000463
BR Aql    7126 26.00 6055.992 4.730 -0.460  23.8  6.875   ( 95 of 161)   0000464
BR Aql    7127 26.00 6065.482 2.610 -1.530  63.9  6.710   ( 96 of 161)   0000465
BR Aql    7128 26.00 6078.491 4.800 -0.420  24.9  6.920   ( 97 of 161)   0000466
BR Aql    7129 26.00 6102.173 4.840 -0.630  20.7  7.065   ( 98 of 161)   0000467
BR Aql    7131 26.00 6136.615 2.450 -1.400  77.5  6.606   ( 99 of 161)   0000468
BR Aql    7132 26.00 6137.694 2.590 -1.400  73.5  6.681   (100 of 161)   0000469
BR Aql    7135 26.00 6173.341 2.220 -2.880  17.9  6.942   (101 of 161)   0000470
BR Aql    7137 26.00 6191.558 2.430 -1.600  78.4  6.796   (102 of 161)   0000471
BR Aql    7138 26.00 6200.314 2.610 -2.440  15.4  6.773   (103 of 161)   0000472
BR Aql    7139 26.00 6213.429 2.220 -2.660  25.3  6.899   (104 of 161)   0000473
BR Aql    7140 26.00 6219.279 2.200 -2.430  33.6  6.808   (105 of 161)   0000474
BR Aql    7141 26.00 6230.726 2.560 -1.280  82.6  6.644   (106 of 161)   0000475
BR Aql    7142 26.00 6232.639 3.650 -1.270  23.4  6.731   (107 of 161)   0000476
BR Aql    7143 26.00 6246.317 3.600 -0.960  48.2  6.804   (108 of 161)   0000477
BR Aql    7144 26.00 6252.554 2.400 -1.690  68.5  6.732   (109 of 161)   0000478
BR Aql    7145 26.00 6265.131 2.180 -2.550  30.2  6.847   (110 of 161)   0000479
BR Aql    7146 26.00 6297.792 2.220 -2.740  17.2  6.777   (111 of 161)   0000480
BR Aql    7147 26.00 6301.498 3.650 -0.750  51.0  6.675   (112 of 161)   0000481
BR Aql    7148 26.00 6302.494 3.690 -1.200  26.8  6.766   (113 of 161)   0000482
BR Aql    7149 26.00 6322.690 2.590 -2.430  15.3  6.737   (114 of 161)   0000483
BR Aql    7150 26.00 6335.328 2.200 -2.230  43.1  6.752   (115 of 161)   0000484
BR Aql    7151 26.00 6336.823 3.690 -1.050  42.1  6.881   (116 of 161)   0000485
BR Aql    7155 26.00 6393.602 2.430 -1.620  71.8  6.723   (117 of 161)   0000486
BR Aql    7156 26.00 6400.000 3.600 -0.520  78.4  6.756   (118 of 161)   0000487
BR Aql    7157 26.00 6408.016 3.690 -1.050  34.1  6.749   (119 of 161)   0000488
BR Aql    7158 26.00 6411.647 3.650 -0.820  56.6  6.817   (120 of 161)   0000489
BR Aql    7159 26.00 6546.239 2.760 -1.650  47.4  6.743   (121 of 161)   0000490
BR Aql    7160 26.00 6569.209 4.730 -0.420  20.5  6.842   (122 of 161)   0000491
BR Aql    7162 26.00 6592.913 2.730 -1.600  56.6  6.776   (123 of 161)   0000492
BR Aql    7163 26.00 6593.871 2.430 -2.420  19.8  6.707   (124 of 161)   0000493
BR Aql    7165 26.00 6677.989 2.690 -1.470  73.5  6.815   (125 of 161)   0000494
BR Aql    7166 26.00 6750.150 2.420 -2.620  16.1  6.784   (126 of 161)   0000495
BR Aql    7169 26.00 6841.335 4.610 -0.750  21.1  6.977   (127 of 161)   0000496
BR Aql    7171 26.00 6855.159 4.560 -0.490  17.4  6.575   (128 of 161)   0000497
BR Aql    7176 26.00 7164.443 4.190 -0.530  60.5  7.030   (129 of 161)   0000498
BR Aql    7178 26.00 7411.154 4.280 -0.430  50.0  6.859   (130 of 161)   0000499
BR Aql    7179 26.00 7445.746 4.260 -0.240  51.7  6.674   (131 of 161)   0000500
BR Aql    7180 26.00 7491.649 4.300 -1.010  17.0  6.837   (132 of 161)   0000501
BR Aql    7181 26.00 7495.060 4.220 -0.100  72.9  6.773   (133 of 161)   0000502
BR Aql    7182 26.00 7511.015 4.180  0.110  87.0  6.706   (134 of 161)   0000503
BR Aql    7184 26.00 7568.894 4.280 -0.880  17.7  6.707   (135 of 161)   0000504
BR Aql    7185 26.00 7583.787 3.020 -1.990  24.5  6.869   (136 of 161)   0000505
BR Aql    7187 26.00 7710.360 4.220 -1.050  19.9  6.879   (137 of 161)   0000506
BR Aql    7188 26.00 7748.274 2.950 -1.760  33.0  6.734   (138 of 161)   0000507
BR Aql    8001 26.01 5120.352 2.830 -4.210  34.7  6.995   (139 of 161)   0000508
BR Aql    8002 26.01 5132.669 2.810 -4.180  28.6  6.838   (140 of 161)   0000509
BR Aql    8005 26.01 5197.577 3.230 -2.100 140.8  6.708   (141 of 161)   0000510
BR Aql    8006 26.01 5234.625 3.220 -2.050 147.4  6.742   (142 of 161)   0000511
BR Aql    8007 26.01 5256.938 2.890 -4.250  21.5  6.820   (143 of 161)   0000512
BR Aql    8008 26.01 5264.812 3.230 -3.190  72.7  6.845   (144 of 161)   0000513
BR Aql    8010 26.01 5284.109 2.890 -3.190  92.9  6.796   (145 of 161)   0000514
BR Aql    8013 26.01 5362.869 3.200 -2.740 124.3  7.047   (146 of 161)   0000515
BR Aql    8014 26.01 5414.073 3.220 -3.790  43.3  7.039   (147 of 161)   0000516
BR Aql    8015 26.01 5425.257 3.200 -3.360  60.7  6.829   (148 of 161)   0000517
BR Aql    8016 26.01 5432.967 3.270 -3.630  54.8  7.084   (149 of 161)   0000518
BR Aql    8017 26.01 5534.847 3.250 -2.930  96.8  6.896   (150 of 161)   0000519
BR Aql    8018 26.01 5991.376 3.150 -3.560  37.7  6.638   (151 of 161)   0000520
BR Aql    8019 26.01 6084.111 3.200 -3.810  22.1  6.633   (152 of 161)   0000521
BR Aql    8020 26.01 6147.741 3.890 -2.720  61.1  6.778   (153 of 161)   0000522
BR Aql    8021 26.01 6149.258 3.890 -2.720  55.2  6.700   (154 of 161)   0000523
BR Aql    8022 26.01 6238.392 3.890 -2.630  65.3  6.738   (155 of 161)   0000524
BR Aql    8023 26.01 6247.557 3.890 -2.330  89.5  6.740   (156 of 161)   0000525
BR Aql    8025 26.01 6416.919 3.890 -2.740  55.6  6.716   (157 of 161)   0000526
BR Aql    8026 26.01 6516.080 2.890 -3.450  89.2  6.938   (158 of 161)   0000527
BR Aql    8027 26.01 7222.394 3.890 -3.300  24.6  6.751   (159 of 161)   0000528
BR Aql    8028 26.01 7462.407 3.890 -2.730  66.6  6.804   (160 of 161)   0000529
BR Aql    8029 26.01 7515.831 3.900 -3.430  19.9  6.770   (161 of 161)   0000530
CI And    7001 26.00 5083.338 0.960 -2.960  94.0  7.076   (  1 of 184)   0000531
CI And    7002 26.00 5090.767 4.260 -0.400  58.3  6.996   (  2 of 184)   0000532
CI And    7003 26.00 5096.998 4.280 -0.280  83.0  7.226   (  3 of 184)   0000533
CI And    7004 26.00 5109.650 4.300 -0.980  40.3  7.348   (  4 of 184)   0000534
CI And    7005 26.00 5110.413 0.000 -3.760 111.8  7.234   (  5 of 184)   0000535
CI And    7006 26.00 5121.641 4.280 -0.810  57.5  7.411   (  6 of 184)   0000536
CI And    7007 26.00 5123.719 1.010 -3.070  82.9  7.084   (  7 of 184)   0000537
CI And    7008 26.00 5126.192 4.260 -1.080  31.9  7.270   (  8 of 184)   0000538
CI And    7009 26.00 5127.358 0.920 -3.310  79.2  7.195   (  9 of 184)   0000539
CI And    7010 26.00 5131.470 2.220 -2.560  67.5  7.470   ( 10 of 184)   0000540
CI And    7011 26.00 5133.681 4.180  0.140 119.7  7.243   ( 11 of 184)   0000541
CI And    7012 26.00 5141.739 2.420 -2.150  60.7  7.150   ( 12 of 184)   0000542
CI And    7013 26.00 5145.094 2.200 -3.230  18.5  7.322   ( 13 of 184)   0000543
CI And    7014 26.00 5150.838 0.990 -3.070  89.0  7.141   ( 14 of 184)   0000544
CI And    7015 26.00 5151.910 1.010 -3.320  71.6  7.189   ( 15 of 184)   0000545
CI And    7016 26.00 5159.050 4.280 -0.820  50.5  7.321   ( 16 of 184)   0000546
CI And    7017 26.00 5162.292 4.180  0.020 123.7  7.395   ( 17 of 184)   0000547
CI And    7020 26.00 5166.281 0.000 -4.200  80.5  7.256   ( 18 of 184)   0000548
CI And    7021 26.00 5171.595 1.490 -1.790 149.6  7.237   ( 19 of 184)   0000549
CI And    7022 26.00 5180.056 4.470 -1.260  25.8  7.511   ( 20 of 184)   0000550
CI And    7023 26.00 5184.265 4.280 -1.000  26.8  7.106   ( 21 of 184)   0000551
CI And    7024 26.00 5187.914 4.140 -1.260  23.2  7.168   ( 22 of 184)   0000552
CI And    7025 26.00 5191.455 3.040 -0.660 142.5  7.393   ( 23 of 184)   0000553
CI And    7026 26.00 5192.343 3.000 -0.520 144.1  7.241   ( 24 of 184)   0000554
CI And    7027 26.00 5194.941 1.560 -2.090 122.9  7.163   ( 25 of 184)   0000555
CI And    7030 26.00 5198.711 2.220 -2.140  72.6  7.109   ( 26 of 184)   0000556
CI And    7031 26.00 5215.179 3.270 -0.930  91.9  7.096   ( 27 of 184)   0000557
CI And    7032 26.00 5216.274 1.610 -2.150 119.6  7.215   ( 28 of 184)   0000558
CI And    7033 26.00 5217.389 3.210 -1.100  76.9  7.010   ( 29 of 184)   0000559
CI And    7034 26.00 5225.525 0.110 -4.790  29.9  7.248   ( 30 of 184)   0000560
CI And    7035 26.00 5228.403 4.220 -1.290  30.3  7.413   ( 31 of 184)   0000561
CI And    7038 26.00 5242.491 3.630 -0.840  66.7  6.990   ( 32 of 184)   0000562
CI And    7039 26.00 5243.773 4.260 -1.150  32.9  7.354   ( 33 of 184)   0000563
CI And    7040 26.00 5250.645 2.200 -2.050  67.6  6.934   ( 34 of 184)   0000564
CI And    7041 26.00 5253.461 3.280 -1.670  49.2  7.272   ( 35 of 184)   0000565
CI And    7042 26.00 5263.305 3.270 -0.970  90.1  7.108   ( 36 of 184)   0000566
CI And    7045 26.00 5281.790 3.040 -1.020 111.4  7.252   ( 37 of 184)   0000567
CI And    7046 26.00 5283.621 3.240 -0.630 135.4  7.420   ( 38 of 184)   0000568
CI And    7047 26.00 5288.528 3.700 -1.670  28.4  7.302   ( 39 of 184)   0000569
CI And    7048 26.00 5302.299 3.280 -0.880 105.2  7.237   ( 40 of 184)   0000570
CI And    7049 26.00 5307.360 1.610 -2.990  63.3  7.286   ( 41 of 184)   0000571
CI And    7050 26.00 5322.041 2.280 -3.030  29.0  7.419   ( 42 of 184)   0000572
CI And    7052 26.00 5329.987 4.080 -1.300  35.4  7.389   ( 43 of 184)   0000573
CI And    7053 26.00 5332.899 1.560 -2.940  68.9  7.260   ( 44 of 184)   0000574
CI And    7054 26.00 5339.928 3.270 -0.680 103.6  7.002   ( 45 of 184)   0000575
CI And    7055 26.00 5341.023 1.610 -2.060 134.8  7.345   ( 46 of 184)   0000576
CI And    7056 26.00 5364.858 4.450  0.220 104.1  7.162   ( 47 of 184)   0000577
CI And    7057 26.00 5365.396 3.570 -1.440  52.6  7.341   ( 48 of 184)   0000578
CI And    7058 26.00 5367.479 4.420  0.350 113.0  7.138   ( 49 of 184)   0000579
CI And    7059 26.00 5369.958 4.370  0.350 125.5  7.285   ( 50 of 184)   0000580
CI And    7061 26.00 5373.698 4.470 -0.860  29.6  7.181   ( 51 of 184)   0000581
CI And    7062 26.00 5379.574 3.700 -1.480  35.2  7.231   ( 52 of 184)   0000582
CI And    7063 26.00 5383.369 4.310  0.500 125.6  7.083   ( 53 of 184)   0000583
CI And    7064 26.00 5389.479 4.420 -0.410  55.3  7.092   ( 54 of 184)   0000584
CI And    7065 26.00 5391.461 4.150 -0.830  43.8  7.111   ( 55 of 184)   0000585
CI And    7066 26.00 5393.167 3.240 -0.910 100.5  7.155   ( 56 of 184)   0000586
CI And    7068 26.00 5398.277 4.450 -0.670  54.9  7.372   ( 57 of 184)   0000587
CI And    7069 26.00 5400.502 4.370 -0.160  82.3  7.161   ( 58 of 184)   0000588
CI And    7071 26.00 5410.910 4.470  0.280 100.7  7.068   ( 59 of 184)   0000589
CI And    7072 26.00 5415.192 4.390  0.500 125.9  7.148   ( 60 of 184)   0000590
CI And    7073 26.00 5424.069 4.320  0.520 143.4  7.332   ( 61 of 184)   0000591
CI And    7076 26.00 5445.042 4.390 -0.020  88.7  7.120   ( 62 of 184)   0000592
CI And    7079 26.00 5466.390 4.370 -0.630  50.7  7.202   ( 63 of 184)   0000593
CI And    7080 26.00 5473.900 4.150 -0.760  44.7  7.051   ( 64 of 184)   0000594
CI And    7081 26.00 5497.516 1.010 -2.850 110.2  7.189   ( 65 of 184)   0000595
CI And    7082 26.00 5501.464 0.960 -2.950 103.8  7.154   ( 66 of 184)   0000596
CI And    7083 26.00 5506.778 0.990 -2.800 113.3  7.163   ( 67 of 184)   0000597
CI And    7084 26.00 5535.417 4.190 -0.750  36.6  6.947   ( 68 of 184)   0000598
CI And    7085 26.00 5543.147 3.700 -1.570  37.2  7.348   ( 69 of 184)   0000599
CI And    7086 26.00 5543.937 4.220 -1.140  34.5  7.326   ( 70 of 184)   0000600
CI And    7087 26.00 5554.882 4.550 -0.440  59.5  7.289   ( 71 of 184)   0000601
CI And    7088 26.00 5560.207 4.430 -1.190  26.2  7.400   ( 72 of 184)   0000602
CI And    7089 26.00 5562.706 4.430 -0.660  35.2  7.040   ( 73 of 184)   0000603
CI And    7090 26.00 5565.704 4.610 -0.290  56.4  7.148   ( 74 of 184)   0000604
CI And    7091 26.00 5569.618 3.420 -0.540 107.6  7.035   ( 75 of 184)   0000605
CI And    7092 26.00 5572.841 3.400 -0.310 143.0  7.329   ( 76 of 184)   0000606
CI And    7093 26.00 5576.090 3.430 -1.000  91.8  7.282   ( 77 of 184)   0000607
CI And    7094 26.00 5586.756 3.370 -0.210 140.5  7.160   ( 78 of 184)   0000608
CI And    7096 26.00 5618.631 4.210 -1.380  24.8  7.368   ( 79 of 184)   0000609
CI And    7098 26.00 5624.542 3.420 -0.900  83.9  7.065   ( 80 of 184)   0000610
CI And    7099 26.00 5633.975 4.990 -0.270  36.1  7.148   ( 81 of 184)   0000611
CI And    7100 26.00 5638.262 4.220 -0.870  52.5  7.328   ( 82 of 184)   0000612
CI And    7101 26.00 5641.436 4.260 -1.180  27.8  7.273   ( 83 of 184)   0000613
CI And    7102 26.00 5662.515 4.180 -0.540  58.6  7.045   ( 84 of 184)   0000614
CI And    7103 26.00 5679.025 4.650 -0.920  28.0  7.355   ( 85 of 184)   0000615
CI And    7104 26.00 5686.524 4.550 -0.630  49.4  7.332   ( 86 of 184)   0000616
CI And    7105 26.00 5701.545 2.560 -2.220  50.6  7.177   ( 87 of 184)   0000617
CI And    7106 26.00 5705.981 4.610 -0.530  61.1  7.447   ( 88 of 184)   0000618
CI And    7108 26.00 5717.835 4.280 -1.130  22.0  7.111   ( 89 of 184)   0000619
CI And    7109 26.00 5731.762 4.260 -1.300  31.2  7.455   ( 90 of 184)   0000620
CI And    7110 26.00 5775.080 4.220 -1.200  19.4  7.062   ( 91 of 184)   0000621
CI And    7111 26.00 5816.367 4.550 -0.680  37.3  7.192   ( 92 of 184)   0000622
CI And    7112 26.00 5859.578 4.550 -0.400  42.2  6.986   ( 93 of 184)   0000623
CI And    7114 26.00 5883.813 3.960 -1.360  39.0  7.381   ( 94 of 184)   0000624
CI And    7115 26.00 5905.689 4.650 -0.730  25.8  7.112   ( 95 of 184)   0000625
CI And    7116 26.00 5930.173 4.650 -0.230  50.4  7.026   ( 96 of 184)   0000626
CI And    7117 26.00 5934.653 3.930 -1.170  38.1  7.148   ( 97 of 184)   0000627
CI And    7118 26.00 5984.814 4.730 -0.340  52.7  7.237   ( 98 of 184)   0000628
CI And    7119 26.00 5987.066 4.800 -0.560  35.1  7.248   ( 99 of 184)   0000629
CI And    7121 26.00 6007.960 4.650 -0.970  27.5  7.384   (100 of 184)   0000630
CI And    7122 26.00 6008.554 3.880 -1.080  48.4  7.166   (101 of 184)   0000631
CI And    7123 26.00 6020.170 4.610 -0.270  74.2  7.348   (102 of 184)   0000632
CI And    7124 26.00 6024.049 4.550 -0.120  85.7  7.298   (103 of 184)   0000633
CI And    7125 26.00 6027.050 4.080 -1.210  36.2  7.285   (104 of 184)   0000634
CI And    7126 26.00 6055.992 4.730 -0.460  41.8  7.194   (105 of 184)   0000635
CI And    7127 26.00 6065.482 2.610 -1.530  89.2  7.005   (106 of 184)   0000636
CI And    7128 26.00 6078.491 4.800 -0.420  37.5  7.145   (107 of 184)   0000637
CI And    7129 26.00 6102.173 4.840 -0.630  34.9  7.345   (108 of 184)   0000638
CI And    7131 26.00 6136.615 2.450 -1.400 105.8  6.943   (109 of 184)   0000639
CI And    7132 26.00 6137.694 2.590 -1.400 100.0  6.992   (110 of 184)   0000640
CI And    7133 26.00 6151.617 2.180 -3.300  23.3  7.436   (111 of 184)   0000641
CI And    7134 26.00 6157.725 4.080 -1.260  24.6  7.111   (112 of 184)   0000642
CI And    7135 26.00 6173.341 2.220 -2.880  26.7  7.123   (113 of 184)   0000643
CI And    7137 26.00 6191.558 2.430 -1.600 117.0  7.275   (114 of 184)   0000644
CI And    7138 26.00 6200.314 2.610 -2.440  38.1  7.234   (115 of 184)   0000645
CI And    7139 26.00 6213.429 2.220 -2.660  47.9  7.247   (116 of 184)   0000646
CI And    7140 26.00 6219.279 2.200 -2.430  55.7  7.103   (117 of 184)   0000647
CI And    7141 26.00 6230.726 2.560 -1.280 119.3  7.102   (118 of 184)   0000648
CI And    7142 26.00 6232.639 3.650 -1.270  41.3  7.038   (119 of 184)   0000649
CI And    7143 26.00 6246.317 3.600 -0.960  81.4  7.219   (120 of 184)   0000650
CI And    7144 26.00 6252.554 2.400 -1.690  86.5  6.928   (121 of 184)   0000651
CI And    7145 26.00 6265.131 2.180 -2.550  46.1  7.073   (122 of 184)   0000652
CI And    7146 26.00 6297.792 2.220 -2.740  24.5  6.931   (123 of 184)   0000653
CI And    7147 26.00 6301.498 3.650 -0.750  79.3  7.024   (124 of 184)   0000654
CI And    7148 26.00 6302.494 3.690 -1.200  56.4  7.214   (125 of 184)   0000655
CI And    7149 26.00 6322.690 2.590 -2.430  41.4  7.250   (126 of 184)   0000656
CI And    7150 26.00 6335.328 2.200 -2.230  70.5  7.082   (127 of 184)   0000657
CI And    7151 26.00 6336.823 3.690 -1.050  69.0  7.227   (128 of 184)   0000658
CI And    7152 26.00 6344.148 2.430 -2.920  16.2  7.086   (129 of 184)   0000659
CI And    7153 26.00 6355.027 2.850 -2.420  40.9  7.464   (130 of 184)   0000660
CI And    7154 26.00 6380.746 4.190 -1.400  30.1  7.450   (131 of 184)   0000661
CI And    7155 26.00 6393.602 2.430 -1.620 106.9  7.139   (132 of 184)   0000662
CI And    7156 26.00 6400.000 3.600 -0.520 122.7  7.331   (133 of 184)   0000663
CI And    7157 26.00 6408.016 3.690 -1.050  59.7  7.103   (134 of 184)   0000664
CI And    7158 26.00 6411.647 3.650 -0.820  81.7  7.119   (135 of 184)   0000665
CI And    7159 26.00 6546.239 2.760 -1.650  74.8  7.070   (136 of 184)   0000666
CI And    7160 26.00 6569.209 4.730 -0.420  42.7  7.231   (137 of 184)   0000667
CI And    7161 26.00 6575.019 2.590 -2.820  22.0  7.293   (138 of 184)   0000668
CI And    7162 26.00 6592.913 2.730 -1.600  89.6  7.160   (139 of 184)   0000669
CI And    7163 26.00 6593.871 2.430 -2.420  56.9  7.300   (140 of 184)   0000670
CI And    7164 26.00 6609.110 2.560 -2.690  29.2  7.267   (141 of 184)   0000671
CI And    7165 26.00 6677.989 2.690 -1.470  96.0  7.064   (142 of 184)   0000672
CI And    7166 26.00 6750.150 2.420 -2.620  36.5  7.191   (143 of 184)   0000673
CI And    7167 26.00 6810.257 4.610 -1.120  24.1  7.401   (144 of 184)   0000674
CI And    7168 26.00 6828.590 4.640 -0.920  27.4  7.296   (145 of 184)   0000675
CI And    7169 26.00 6841.335 4.610 -0.750  31.5  7.178   (146 of 184)   0000676
CI And    7170 26.00 6843.648 4.550 -0.930  32.2  7.319   (147 of 184)   0000677
CI And    7171 26.00 6855.159 4.560 -0.490  34.0  6.919   (148 of 184)   0000678
CI And    7172 26.00 6858.145 4.610 -1.060  27.0  7.401   (149 of 184)   0000679
CI And    7173 26.00 7038.222 4.220 -1.300  21.8  7.177   (150 of 184)   0000680
CI And    7174 26.00 7090.378 4.230 -1.210  37.1  7.391   (151 of 184)   0000681
CI And    7176 26.00 7164.443 4.190 -0.530  94.3  7.435   (152 of 184)   0000682
CI And    7178 26.00 7411.154 4.280 -0.430  57.7  6.939   (153 of 184)   0000683
CI And    7179 26.00 7445.746 4.260 -0.240  96.8  7.225   (154 of 184)   0000684
CI And    7180 26.00 7491.649 4.300 -1.010  32.5  7.159   (155 of 184)   0000685
CI And    7181 26.00 7495.060 4.220 -0.100  82.8  6.869   (156 of 184)   0000686
CI And    7182 26.00 7511.015 4.180  0.110 123.2  7.144   (157 of 184)   0000687
CI And    7184 26.00 7568.894 4.280 -0.880  39.9  7.131   (158 of 184)   0000688
CI And    7185 26.00 7583.787 3.020 -1.990  57.0  7.351   (159 of 184)   0000689
CI And    7187 26.00 7710.360 4.220 -1.050  44.3  7.308   (160 of 184)   0000690
CI And    7188 26.00 7748.274 2.950 -1.760  67.5  7.181   (161 of 184)   0000691
CI And    7190 26.00 7832.194 4.430  0.020  88.3  6.991   (162 of 184)   0000692
CI And    8001 26.01 5120.352 2.830 -4.210  47.8  7.315   (163 of 184)   0000693
CI And    8002 26.01 5132.669 2.810 -4.180  45.7  7.237   (164 of 184)   0000694
CI And    8003 26.01 5146.127 2.830 -3.910  47.1  7.004   (165 of 184)   0000695
CI And    8007 26.01 5256.938 2.890 -4.250  39.1  7.272   (166 of 184)   0000696
CI And    8008 26.01 5264.812 3.230 -3.190  91.3  7.208   (167 of 184)   0000697
CI And    8010 26.01 5284.109 2.890 -3.190 112.5  7.185   (168 of 184)   0000698
CI And    8014 26.01 5414.073 3.220 -3.790  59.3  7.381   (169 of 184)   0000699
CI And    8015 26.01 5425.257 3.200 -3.360  76.5  7.153   (170 of 184)   0000700
CI And    8016 26.01 5432.967 3.270 -3.630  70.9  7.414   (171 of 184)   0000701
CI And    8017 26.01 5534.847 3.250 -2.930 118.4  7.313   (172 of 184)   0000702
CI And    8018 26.01 5991.376 3.150 -3.560  64.9  7.131   (173 of 184)   0000703
CI And    8019 26.01 6084.111 3.200 -3.810  44.8  7.154   (174 of 184)   0000704
CI And    8020 26.01 6147.741 3.890 -2.720  80.4  7.143   (175 of 184)   0000705
CI And    8021 26.01 6149.258 3.890 -2.720  81.2  7.153   (176 of 184)   0000706
CI And    8022 26.01 6238.392 3.890 -2.630  85.4  7.111   (177 of 184)   0000707
CI And    8023 26.01 6247.557 3.890 -2.330 110.9  7.136   (178 of 184)   0000708
CI And    8024 26.01 6383.722 5.550 -2.270  17.1  7.114   (179 of 184)   0000709
CI And    8025 26.01 6416.919 3.890 -2.740  69.9  7.019   (180 of 184)   0000710
CI And    8026 26.01 6516.080 2.890 -3.450 114.1  7.358   (181 of 184)   0000711
CI And    8027 26.01 7222.394 3.890 -3.300  51.0  7.299   (182 of 184)   0000712
CI And    8028 26.01 7462.407 3.890 -2.730  87.6  7.168   (183 of 184)   0000713
CI And    8029 26.01 7515.831 3.900 -3.430  38.7  7.248   (184 of 184)   0000714
CN Lyr    7001 26.00 5083.338 0.960 -2.960 136.9  7.499   (  1 of 157)   0000715
CN Lyr    7002 26.00 5090.767 4.260 -0.400  84.2  7.265   (  2 of 157)   0000716
CN Lyr    7004 26.00 5109.650 4.300 -0.980  71.0  7.724   (  3 of 157)   0000717
CN Lyr    7006 26.00 5121.641 4.280 -0.810  81.0  7.653   (  4 of 157)   0000718
CN Lyr    7007 26.00 5123.719 1.010 -3.070 119.0  7.423   (  5 of 157)   0000719
CN Lyr    7008 26.00 5126.192 4.260 -1.080  66.3  7.730   (  6 of 157)   0000720
CN Lyr    7009 26.00 5127.358 0.920 -3.310 115.4  7.537   (  7 of 157)   0000721
CN Lyr    7012 26.00 5141.739 2.420 -2.150  86.0  7.400   (  8 of 157)   0000722
CN Lyr    7013 26.00 5145.094 2.200 -3.230  25.2  7.475   (  9 of 157)   0000723
CN Lyr    7014 26.00 5150.838 0.990 -3.070 137.2  7.631   ( 10 of 157)   0000724
CN Lyr    7015 26.00 5151.910 1.010 -3.320 101.9  7.471   ( 11 of 157)   0000725
CN Lyr    7016 26.00 5159.050 4.280 -0.820  77.0  7.614   ( 12 of 157)   0000726
CN Lyr    7017 26.00 5162.292 4.180  0.020 147.7  7.531   ( 13 of 157)   0000727
CN Lyr    7018 26.00 5164.553 4.430 -1.360  25.8  7.565   ( 14 of 157)   0000728
CN Lyr    7020 26.00 5166.281 0.000 -4.200 117.8  7.599   ( 15 of 157)   0000729
CN Lyr    7022 26.00 5180.056 4.470 -1.260  35.6  7.678   ( 16 of 157)   0000730
CN Lyr    7023 26.00 5184.265 4.280 -1.000  40.5  7.328   ( 17 of 157)   0000731
CN Lyr    7024 26.00 5187.914 4.140 -1.260  37.0  7.415   ( 18 of 157)   0000732
CN Lyr    7030 26.00 5198.711 2.220 -2.140 110.1  7.481   ( 19 of 157)   0000733
CN Lyr    7031 26.00 5215.179 3.270 -0.930 125.7  7.416   ( 20 of 157)   0000734
CN Lyr    7033 26.00 5217.389 3.210 -1.100 113.0  7.370   ( 21 of 157)   0000735
CN Lyr    7034 26.00 5225.525 0.110 -4.790  49.4  7.524   ( 22 of 157)   0000736
CN Lyr    7035 26.00 5228.403 4.220 -1.290  53.4  7.743   ( 23 of 157)   0000737
CN Lyr    7038 26.00 5242.491 3.630 -0.840 100.7  7.338   ( 24 of 157)   0000738
CN Lyr    7039 26.00 5243.773 4.260 -1.150  47.2  7.554   ( 25 of 157)   0000739
CN Lyr    7040 26.00 5250.645 2.200 -2.050 118.6  7.469   ( 26 of 157)   0000740
CN Lyr    7041 26.00 5253.461 3.280 -1.670  60.7  7.389   ( 27 of 157)   0000741
CN Lyr    7042 26.00 5263.305 3.270 -0.970 117.8  7.351   ( 28 of 157)   0000742
CN Lyr    7047 26.00 5288.528 3.700 -1.670  47.2  7.586   ( 29 of 157)   0000743
CN Lyr    7048 26.00 5302.299 3.280 -0.880 146.5  7.645   ( 30 of 157)   0000744
CN Lyr    7049 26.00 5307.360 1.610 -2.990 102.6  7.682   ( 31 of 157)   0000745
CN Lyr    7050 26.00 5322.041 2.280 -3.030  45.8  7.670   ( 32 of 157)   0000746
CN Lyr    7052 26.00 5329.987 4.080 -1.300  52.9  7.622   ( 33 of 157)   0000747
CN Lyr    7053 26.00 5332.899 1.560 -2.940 114.1  7.717   ( 34 of 157)   0000748
CN Lyr    7054 26.00 5339.928 3.270 -0.680 147.4  7.443   ( 35 of 157)   0000749
CN Lyr    7056 26.00 5364.858 4.450  0.220 137.5  7.466   ( 36 of 157)   0000750
CN Lyr    7057 26.00 5365.396 3.570 -1.440  90.7  7.759   ( 37 of 157)   0000751
CN Lyr    7061 26.00 5373.698 4.470 -0.860  59.6  7.605   ( 38 of 157)   0000752
CN Lyr    7062 26.00 5379.574 3.700 -1.480  50.7  7.438   ( 39 of 157)   0000753
CN Lyr    7064 26.00 5389.479 4.420 -0.410  90.3  7.473   ( 40 of 157)   0000754
CN Lyr    7065 26.00 5391.461 4.150 -0.830  84.4  7.585   ( 41 of 157)   0000755
CN Lyr    7066 26.00 5393.167 3.240 -0.910 145.9  7.618   ( 42 of 157)   0000756
CN Lyr    7068 26.00 5398.277 4.450 -0.670  68.0  7.495   ( 43 of 157)   0000757
CN Lyr    7069 26.00 5400.502 4.370 -0.160 131.3  7.687   ( 44 of 157)   0000758
CN Lyr    7076 26.00 5445.042 4.390 -0.020 137.3  7.628   ( 45 of 157)   0000759
CN Lyr    7079 26.00 5466.390 4.370 -0.630  76.7  7.488   ( 46 of 157)   0000760
CN Lyr    7080 26.00 5473.900 4.150 -0.760  73.9  7.389   ( 47 of 157)   0000761
CN Lyr    7082 26.00 5501.464 0.960 -2.950 138.6  7.450   ( 48 of 157)   0000762
CN Lyr    7084 26.00 5535.417 4.190 -0.750  74.4  7.420   ( 49 of 157)   0000763
CN Lyr    7085 26.00 5543.147 3.700 -1.570  53.8  7.560   ( 50 of 157)   0000764
CN Lyr    7086 26.00 5543.937 4.220 -1.140  54.0  7.588   ( 51 of 157)   0000765
CN Lyr    7087 26.00 5554.882 4.550 -0.440  90.1  7.609   ( 52 of 157)   0000766
CN Lyr    7088 26.00 5560.207 4.430 -1.190  40.2  7.629   ( 53 of 157)   0000767
CN Lyr    7089 26.00 5562.706 4.430 -0.660  51.3  7.254   ( 54 of 157)   0000768
CN Lyr    7090 26.00 5565.704 4.610 -0.290  91.3  7.525   ( 55 of 157)   0000769
CN Lyr    7091 26.00 5569.618 3.420 -0.540 147.3  7.409   ( 56 of 157)   0000770
CN Lyr    7093 26.00 5576.090 3.430 -1.000 123.6  7.570   ( 57 of 157)   0000771
CN Lyr    7096 26.00 5618.631 4.210 -1.380  39.4  7.616   ( 58 of 157)   0000772
CN Lyr    7098 26.00 5624.542 3.420 -0.900 127.8  7.509   ( 59 of 157)   0000773
CN Lyr    7099 26.00 5633.975 4.990 -0.270  62.8  7.493   ( 60 of 157)   0000774
CN Lyr    7100 26.00 5638.262 4.220 -0.870  72.0  7.531   ( 61 of 157)   0000775
CN Lyr    7101 26.00 5641.436 4.260 -1.180  46.9  7.565   ( 62 of 157)   0000776
CN Lyr    7102 26.00 5662.515 4.180 -0.540 101.2  7.502   ( 63 of 157)   0000777
CN Lyr    7103 26.00 5679.025 4.650 -0.920  46.0  7.632   ( 64 of 157)   0000778
CN Lyr    7104 26.00 5686.524 4.550 -0.630  67.3  7.524   ( 65 of 157)   0000779
CN Lyr    7105 26.00 5701.545 2.560 -2.220  83.5  7.527   ( 66 of 157)   0000780
CN Lyr    7106 26.00 5705.981 4.610 -0.530  86.7  7.704   ( 67 of 157)   0000781
CN Lyr    7108 26.00 5717.835 4.280 -1.130  55.1  7.638   ( 68 of 157)   0000782
CN Lyr    7109 26.00 5731.762 4.260 -1.300  45.5  7.662   ( 69 of 157)   0000783
CN Lyr    7110 26.00 5775.080 4.220 -1.200  46.5  7.539   ( 70 of 157)   0000784
CN Lyr    7111 26.00 5816.367 4.550 -0.680  70.3  7.604   ( 71 of 157)   0000785
CN Lyr    7112 26.00 5859.578 4.550 -0.400  64.0  7.243   ( 72 of 157)   0000786
CN Lyr    7113 26.00 5862.353 4.550 -0.060  86.2  7.162   ( 73 of 157)   0000787
CN Lyr    7114 26.00 5883.813 3.960 -1.360  49.5  7.508   ( 74 of 157)   0000788
CN Lyr    7115 26.00 5905.689 4.650 -0.730  52.7  7.523   ( 75 of 157)   0000789
CN Lyr    7116 26.00 5930.173 4.650 -0.230  88.5  7.449   ( 76 of 157)   0000790
CN Lyr    7117 26.00 5934.653 3.930 -1.170  69.3  7.530   ( 77 of 157)   0000791
CN Lyr    7118 26.00 5984.814 4.730 -0.340  83.9  7.574   ( 78 of 157)   0000792
CN Lyr    7119 26.00 5987.066 4.800 -0.560  63.1  7.612   ( 79 of 157)   0000793
CN Lyr    7120 26.00 6003.010 3.880 -1.120  74.7  7.495   ( 80 of 157)   0000794
CN Lyr    7121 26.00 6007.960 4.650 -0.970  49.9  7.722   ( 81 of 157)   0000795
CN Lyr    7122 26.00 6008.554 3.880 -1.080  81.3  7.529   ( 82 of 157)   0000796
CN Lyr    7123 26.00 6020.170 4.610 -0.270 119.9  7.820   ( 83 of 157)   0000797
CN Lyr    7124 26.00 6024.049 4.550 -0.120 118.3  7.600   ( 84 of 157)   0000798
CN Lyr    7125 26.00 6027.050 4.080 -1.210  57.2  7.555   ( 85 of 157)   0000799
CN Lyr    7126 26.00 6055.992 4.730 -0.460  67.8  7.503   ( 86 of 157)   0000800
CN Lyr    7127 26.00 6065.482 2.610 -1.530 135.0  7.446   ( 87 of 157)   0000801
CN Lyr    7128 26.00 6078.491 4.800 -0.420  71.5  7.568   ( 88 of 157)   0000802
CN Lyr    7132 26.00 6137.694 2.590 -1.400 139.6  7.347   ( 89 of 157)   0000803
CN Lyr    7133 26.00 6151.617 2.180 -3.300  29.8  7.556   ( 90 of 157)   0000804
CN Lyr    7134 26.00 6157.725 4.080 -1.260  55.5  7.578   ( 91 of 157)   0000805
CN Lyr    7135 26.00 6173.341 2.220 -2.880  50.0  7.470   ( 92 of 157)   0000806
CN Lyr    7136 26.00 6180.203 2.730 -2.780  36.1  7.632   ( 93 of 157)   0000807
CN Lyr    7138 26.00 6200.314 2.610 -2.440  55.5  7.447   ( 94 of 157)   0000808
CN Lyr    7139 26.00 6213.429 2.220 -2.660  79.8  7.586   ( 95 of 157)   0000809
CN Lyr    7140 26.00 6219.279 2.200 -2.430  94.1  7.490   ( 96 of 157)   0000810
CN Lyr    7142 26.00 6232.639 3.650 -1.270  74.4  7.424   ( 97 of 157)   0000811
CN Lyr    7143 26.00 6246.317 3.600 -0.960 114.0  7.515   ( 98 of 157)   0000812
CN Lyr    7144 26.00 6252.554 2.400 -1.690 137.0  7.419   ( 99 of 157)   0000813
CN Lyr    7145 26.00 6265.131 2.180 -2.550  86.8  7.510   (100 of 157)   0000814
CN Lyr    7147 26.00 6301.498 3.650 -0.750 114.9  7.355   (101 of 157)   0000815
CN Lyr    7148 26.00 6302.494 3.690 -1.200  74.9  7.390   (102 of 157)   0000816
CN Lyr    7149 26.00 6322.690 2.590 -2.430  56.8  7.427   (103 of 157)   0000817
CN Lyr    7150 26.00 6335.328 2.200 -2.230 101.1  7.356   (104 of 157)   0000818
CN Lyr    7151 26.00 6336.823 3.690 -1.050 100.5  7.524   (105 of 157)   0000819
CN Lyr    7152 26.00 6344.148 2.430 -2.920  37.9  7.522   (106 of 157)   0000820
CN Lyr    7153 26.00 6355.027 2.850 -2.420  57.2  7.653   (107 of 157)   0000821
CN Lyr    7154 26.00 6380.746 4.190 -1.400  42.4  7.630   (108 of 157)   0000822
CN Lyr    7155 26.00 6393.602 2.430 -1.620 144.0  7.445   (109 of 157)   0000823
CN Lyr    7157 26.00 6408.016 3.690 -1.050  90.9  7.412   (110 of 157)   0000824
CN Lyr    7158 26.00 6411.647 3.650 -0.820 125.4  7.542   (111 of 157)   0000825
CN Lyr    7159 26.00 6546.239 2.760 -1.650 112.4  7.418   (112 of 157)   0000826
CN Lyr    7160 26.00 6569.209 4.730 -0.420  62.3  7.465   (113 of 157)   0000827
CN Lyr    7161 26.00 6575.019 2.590 -2.820  37.1  7.563   (114 of 157)   0000828
CN Lyr    7162 26.00 6592.913 2.730 -1.600 125.9  7.475   (115 of 157)   0000829
CN Lyr    7163 26.00 6593.871 2.430 -2.420  76.4  7.480   (116 of 157)   0000830
CN Lyr    7164 26.00 6609.110 2.560 -2.690  45.4  7.502   (117 of 157)   0000831
CN Lyr    7165 26.00 6677.989 2.690 -1.470 138.8  7.445   (118 of 157)   0000832
CN Lyr    7166 26.00 6750.150 2.420 -2.620  67.4  7.562   (119 of 157)   0000833
CN Lyr    7167 26.00 6810.257 4.610 -1.120  31.7  7.532   (120 of 157)   0000834
CN Lyr    7168 26.00 6828.590 4.640 -0.920  40.3  7.496   (121 of 157)   0000835
CN Lyr    7169 26.00 6841.335 4.610 -0.750  51.7  7.456   (122 of 157)   0000836
CN Lyr    7170 26.00 6843.648 4.550 -0.930  44.2  7.483   (123 of 157)   0000837
CN Lyr    7171 26.00 6855.159 4.560 -0.490  61.7  7.275   (124 of 157)   0000838
CN Lyr    7172 26.00 6858.145 4.610 -1.060  35.2  7.529   (125 of 157)   0000839
CN Lyr    7173 26.00 7038.222 4.220 -1.300  45.1  7.567   (126 of 157)   0000840
CN Lyr    7174 26.00 7090.378 4.230 -1.210  49.9  7.547   (127 of 157)   0000841
CN Lyr    7176 26.00 7164.443 4.190 -0.530 121.2  7.635   (128 of 157)   0000842
CN Lyr    7177 26.00 7300.516 4.990 -1.230  24.4  7.815   (129 of 157)   0000843
CN Lyr    7178 26.00 7411.154 4.280 -0.430 102.1  7.389   (130 of 157)   0000844
CN Lyr    7179 26.00 7445.746 4.260 -0.240 126.6  7.451   (131 of 157)   0000845
CN Lyr    7180 26.00 7491.649 4.300 -1.010  46.4  7.346   (132 of 157)   0000846
CN Lyr    7184 26.00 7568.894 4.280 -0.880  66.4  7.439   (133 of 157)   0000847
CN Lyr    7185 26.00 7583.787 3.020 -1.990  67.1  7.426   (134 of 157)   0000848
CN Lyr    7187 26.00 7710.360 4.220 -1.050  51.1  7.367   (135 of 157)   0000849
CN Lyr    7188 26.00 7748.274 2.950 -1.760 103.0  7.500   (136 of 157)   0000850
CN Lyr    7190 26.00 7832.194 4.430  0.020 121.6  7.266   (137 of 157)   0000851
CN Lyr    8001 26.01 5120.352 2.830 -4.210  60.6  7.554   (138 of 157)   0000852
CN Lyr    8002 26.01 5132.669 2.810 -4.180  66.8  7.579   (139 of 157)   0000853
CN Lyr    8003 26.01 5146.127 2.830 -3.910  72.6  7.392   (140 of 157)   0000854
CN Lyr    8007 26.01 5256.938 2.890 -4.250  59.1  7.622   (141 of 157)   0000855
CN Lyr    8008 26.01 5264.812 3.230 -3.190 105.4  7.393   (142 of 157)   0000856
CN Lyr    8010 26.01 5284.109 2.890 -3.190 132.1  7.405   (143 of 157)   0000857
CN Lyr    8014 26.01 5414.073 3.220 -3.790  75.6  7.637   (144 of 157)   0000858
CN Lyr    8015 26.01 5425.257 3.200 -3.360 105.1  7.522   (145 of 157)   0000859
CN Lyr    8016 26.01 5432.967 3.270 -3.630 105.4  7.858   (146 of 157)   0000860
CN Lyr    8017 26.01 5534.847 3.250 -2.930 143.5  7.591   (147 of 157)   0000861
CN Lyr    8018 26.01 5991.376 3.150 -3.560  91.4  7.486   (148 of 157)   0000862
CN Lyr    8019 26.01 6084.111 3.200 -3.810  64.4  7.478   (149 of 157)   0000863
CN Lyr    8020 26.01 6147.741 3.890 -2.720 114.0  7.558   (150 of 157)   0000864
CN Lyr    8021 26.01 6149.258 3.890 -2.720  98.4  7.382   (151 of 157)   0000865
CN Lyr    8022 26.01 6238.392 3.890 -2.630 103.9  7.348   (152 of 157)   0000866
CN Lyr    8024 26.01 6383.722 5.550 -2.270  28.3  7.462   (153 of 157)   0000867
CN Lyr    8025 26.01 6416.919 3.890 -2.740  97.7  7.378   (154 of 157)   0000868
CN Lyr    8027 26.01 7222.394 3.890 -3.300  74.5  7.644   (155 of 157)   0000869
CN Lyr    8028 26.01 7462.407 3.890 -2.730 135.7  7.707   (156 of 157)   0000870
CN Lyr    8029 26.01 7515.831 3.900 -3.430  39.9  7.346   (157 of 157)   0000871
DM Cyg    7001 26.00 5083.338 0.960 -2.960 142.6  7.634   (  1 of 147)   0000872
DM Cyg    7002 26.00 5090.767 4.260 -0.400  99.5  7.482   (  2 of 147)   0000873
DM Cyg    7004 26.00 5109.650 4.300 -0.980  75.7  7.807   (  3 of 147)   0000874
DM Cyg    7006 26.00 5121.641 4.280 -0.810  87.5  7.760   (  4 of 147)   0000875
DM Cyg    7007 26.00 5123.719 1.010 -3.070 130.1  7.614   (  5 of 147)   0000876
DM Cyg    7008 26.00 5126.192 4.260 -1.080  65.8  7.749   (  6 of 147)   0000877
DM Cyg    7009 26.00 5127.358 0.920 -3.310 111.1  7.532   (  7 of 147)   0000878
DM Cyg    7010 26.00 5131.470 2.220 -2.560 106.9  7.911   (  8 of 147)   0000879
DM Cyg    7012 26.00 5141.739 2.420 -2.150  89.4  7.474   (  9 of 147)   0000880
DM Cyg    7013 26.00 5145.094 2.200 -3.230  30.0  7.595   ( 10 of 147)   0000881
DM Cyg    7014 26.00 5150.838 0.990 -3.070 137.1  7.685   ( 11 of 147)   0000882
DM Cyg    7015 26.00 5151.910 1.010 -3.320 111.9  7.631   ( 12 of 147)   0000883
DM Cyg    7016 26.00 5159.050 4.280 -0.820  85.0  7.737   ( 13 of 147)   0000884
DM Cyg    7018 26.00 5164.553 4.430 -1.360  26.7  7.603   ( 14 of 147)   0000885
DM Cyg    7020 26.00 5166.281 0.000 -4.200 121.7  7.695   ( 15 of 147)   0000886
DM Cyg    7022 26.00 5180.056 4.470 -1.260  38.9  7.751   ( 16 of 147)   0000887
DM Cyg    7024 26.00 5187.914 4.140 -1.260  44.8  7.554   ( 17 of 147)   0000888
DM Cyg    7030 26.00 5198.711 2.220 -2.140 114.6  7.579   ( 18 of 147)   0000889
DM Cyg    7031 26.00 5215.179 3.270 -0.930 128.1  7.495   ( 19 of 147)   0000890
DM Cyg    7033 26.00 5217.389 3.210 -1.100 122.8  7.540   ( 20 of 147)   0000891
DM Cyg    7034 26.00 5225.525 0.110 -4.790  51.3  7.583   ( 21 of 147)   0000892
DM Cyg    7035 26.00 5228.403 4.220 -1.290  54.2  7.777   ( 22 of 147)   0000893
DM Cyg    7038 26.00 5242.491 3.630 -0.840 103.6  7.410   ( 23 of 147)   0000894
DM Cyg    7039 26.00 5243.773 4.260 -1.150  62.9  7.779   ( 24 of 147)   0000895
DM Cyg    7040 26.00 5250.645 2.200 -2.050 124.3  7.587   ( 25 of 147)   0000896
DM Cyg    7041 26.00 5253.461 3.280 -1.670  71.1  7.540   ( 26 of 147)   0000897
DM Cyg    7042 26.00 5263.305 3.270 -0.970 123.9  7.474   ( 27 of 147)   0000898
DM Cyg    7047 26.00 5288.528 3.700 -1.670  51.6  7.669   ( 28 of 147)   0000899
DM Cyg    7049 26.00 5307.360 1.610 -2.990 107.4  7.779   ( 29 of 147)   0000900
DM Cyg    7050 26.00 5322.041 2.280 -3.030  48.2  7.731   ( 30 of 147)   0000901
DM Cyg    7052 26.00 5329.987 4.080 -1.300  63.5  7.779   ( 31 of 147)   0000902
DM Cyg    7053 26.00 5332.899 1.560 -2.940 108.0  7.688   ( 32 of 147)   0000903
DM Cyg    7056 26.00 5364.858 4.450  0.220 149.7  7.681   ( 33 of 147)   0000904
DM Cyg    7057 26.00 5365.396 3.570 -1.440  88.5  7.766   ( 34 of 147)   0000905
DM Cyg    7061 26.00 5373.698 4.470 -0.860  60.3  7.637   ( 35 of 147)   0000906
DM Cyg    7062 26.00 5379.574 3.700 -1.480  51.0  7.467   ( 36 of 147)   0000907
DM Cyg    7064 26.00 5389.479 4.420 -0.410  92.0  7.523   ( 37 of 147)   0000908
DM Cyg    7065 26.00 5391.461 4.150 -0.830  88.4  7.662   ( 38 of 147)   0000909
DM Cyg    7068 26.00 5398.277 4.450 -0.670  77.4  7.632   ( 39 of 147)   0000910
DM Cyg    7069 26.00 5400.502 4.370 -0.160 134.9  7.779   ( 40 of 147)   0000911
DM Cyg    7076 26.00 5445.042 4.390 -0.020 141.7  7.731   ( 41 of 147)   0000912
DM Cyg    7079 26.00 5466.390 4.370 -0.630  79.7  7.550   ( 42 of 147)   0000913
DM Cyg    7080 26.00 5473.900 4.150 -0.760  86.6  7.565   ( 43 of 147)   0000914
DM Cyg    7082 26.00 5501.464 0.960 -2.950 144.9  7.585   ( 44 of 147)   0000915
DM Cyg    7084 26.00 5535.417 4.190 -0.750  84.9  7.571   ( 45 of 147)   0000916
DM Cyg    7085 26.00 5543.147 3.700 -1.570  60.4  7.668   ( 46 of 147)   0000917
DM Cyg    7086 26.00 5543.937 4.220 -1.140  61.0  7.699   ( 47 of 147)   0000918
DM Cyg    7087 26.00 5554.882 4.550 -0.440  95.8  7.707   ( 48 of 147)   0000919
DM Cyg    7088 26.00 5560.207 4.430 -1.190  45.0  7.719   ( 49 of 147)   0000920
DM Cyg    7089 26.00 5562.706 4.430 -0.660  64.6  7.444   ( 50 of 147)   0000921
DM Cyg    7090 26.00 5565.704 4.610 -0.290 107.4  7.754   ( 51 of 147)   0000922
DM Cyg    7093 26.00 5576.090 3.430 -1.000 131.4  7.715   ( 52 of 147)   0000923
DM Cyg    7096 26.00 5618.631 4.210 -1.380  44.4  7.711   ( 53 of 147)   0000924
DM Cyg    7098 26.00 5624.542 3.420 -0.900 133.3  7.627   ( 54 of 147)   0000925
DM Cyg    7099 26.00 5633.975 4.990 -0.270  65.6  7.549   ( 55 of 147)   0000926
DM Cyg    7100 26.00 5638.262 4.220 -0.870  75.6  7.599   ( 56 of 147)   0000927
DM Cyg    7101 26.00 5641.436 4.260 -1.180  42.7  7.528   ( 57 of 147)   0000928
DM Cyg    7102 26.00 5662.515 4.180 -0.540 106.8  7.604   ( 58 of 147)   0000929
DM Cyg    7103 26.00 5679.025 4.650 -0.920  52.5  7.741   ( 59 of 147)   0000930
DM Cyg    7104 26.00 5686.524 4.550 -0.630  80.2  7.701   ( 60 of 147)   0000931
DM Cyg    7105 26.00 5701.545 2.560 -2.220  92.4  7.660   ( 61 of 147)   0000932
DM Cyg    7106 26.00 5705.981 4.610 -0.530  96.8  7.854   ( 62 of 147)   0000933
DM Cyg    7108 26.00 5717.835 4.280 -1.130  56.2  7.675   ( 63 of 147)   0000934
DM Cyg    7109 26.00 5731.762 4.260 -1.300  51.0  7.759   ( 64 of 147)   0000935
DM Cyg    7110 26.00 5775.080 4.220 -1.200  47.3  7.573   ( 65 of 147)   0000936
DM Cyg    7111 26.00 5816.367 4.550 -0.680  72.2  7.651   ( 66 of 147)   0000937
DM Cyg    7112 26.00 5859.578 4.550 -0.400  70.7  7.346   ( 67 of 147)   0000938
DM Cyg    7114 26.00 5883.813 3.960 -1.360  59.9  7.665   ( 68 of 147)   0000939
DM Cyg    7115 26.00 5905.689 4.650 -0.730  55.5  7.581   ( 69 of 147)   0000940
DM Cyg    7116 26.00 5930.173 4.650 -0.230  97.1  7.580   ( 70 of 147)   0000941
DM Cyg    7117 26.00 5934.653 3.930 -1.170  74.6  7.619   ( 71 of 147)   0000942
DM Cyg    7118 26.00 5984.814 4.730 -0.340  80.0  7.555   ( 72 of 147)   0000943
DM Cyg    7119 26.00 5987.066 4.800 -0.560  68.9  7.705   ( 73 of 147)   0000944
DM Cyg    7120 26.00 6003.010 3.880 -1.120  84.8  7.639   ( 74 of 147)   0000945
DM Cyg    7121 26.00 6007.960 4.650 -0.970  50.9  7.757   ( 75 of 147)   0000946
DM Cyg    7122 26.00 6008.554 3.880 -1.080  83.6  7.585   ( 76 of 147)   0000947
DM Cyg    7124 26.00 6024.049 4.550 -0.120 125.3  7.727   ( 77 of 147)   0000948
DM Cyg    7125 26.00 6027.050 4.080 -1.210  69.7  7.731   ( 78 of 147)   0000949
DM Cyg    7126 26.00 6055.992 4.730 -0.460  74.3  7.605   ( 79 of 147)   0000950
DM Cyg    7127 26.00 6065.482 2.610 -1.530 139.5  7.550   ( 80 of 147)   0000951
DM Cyg    7128 26.00 6078.491 4.800 -0.420  73.4  7.615   ( 81 of 147)   0000952
DM Cyg    7133 26.00 6151.617 2.180 -3.300  32.5  7.631   ( 82 of 147)   0000953
DM Cyg    7134 26.00 6157.725 4.080 -1.260  55.6  7.604   ( 83 of 147)   0000954
DM Cyg    7135 26.00 6173.341 2.220 -2.880  60.7  7.629   ( 84 of 147)   0000955
DM Cyg    7136 26.00 6180.203 2.730 -2.780  37.7  7.684   ( 85 of 147)   0000956
DM Cyg    7137 26.00 6191.558 2.430 -1.600 143.1  7.487   ( 86 of 147)   0000957
DM Cyg    7138 26.00 6200.314 2.610 -2.440  66.9  7.610   ( 87 of 147)   0000958
DM Cyg    7139 26.00 6213.429 2.220 -2.660  85.7  7.684   ( 88 of 147)   0000959
DM Cyg    7140 26.00 6219.279 2.200 -2.430  96.3  7.550   ( 89 of 147)   0000960
DM Cyg    7142 26.00 6232.639 3.650 -1.270  77.9  7.492   ( 90 of 147)   0000961
DM Cyg    7143 26.00 6246.317 3.600 -0.960 114.4  7.558   ( 91 of 147)   0000962
DM Cyg    7145 26.00 6265.131 2.180 -2.550  82.8  7.501   ( 92 of 147)   0000963
DM Cyg    7146 26.00 6297.792 2.220 -2.740  71.1  7.598   ( 93 of 147)   0000964
DM Cyg    7147 26.00 6301.498 3.650 -0.750 123.3  7.496   ( 94 of 147)   0000965
DM Cyg    7148 26.00 6302.494 3.690 -1.200  81.8  7.497   ( 95 of 147)   0000966
DM Cyg    7150 26.00 6335.328 2.200 -2.230 113.9  7.535   ( 96 of 147)   0000967
DM Cyg    7151 26.00 6336.823 3.690 -1.050 111.1  7.682   ( 97 of 147)   0000968
DM Cyg    7152 26.00 6344.148 2.430 -2.920  37.8  7.548   ( 98 of 147)   0000969
DM Cyg    7153 26.00 6355.027 2.850 -2.420  59.2  7.705   ( 99 of 147)   0000970
DM Cyg    7154 26.00 6380.746 4.190 -1.400  42.6  7.656   (100 of 147)   0000971
DM Cyg    7155 26.00 6393.602 2.430 -1.620 146.1  7.520   (101 of 147)   0000972
DM Cyg    7157 26.00 6408.016 3.690 -1.050  93.5  7.474   (102 of 147)   0000973
DM Cyg    7158 26.00 6411.647 3.650 -0.820 131.8  7.662   (103 of 147)   0000974
DM Cyg    7159 26.00 6546.239 2.760 -1.650 117.8  7.521   (104 of 147)   0000975
DM Cyg    7160 26.00 6569.209 4.730 -0.420  71.9  7.610   (105 of 147)   0000976
DM Cyg    7161 26.00 6575.019 2.590 -2.820  32.3  7.514   (106 of 147)   0000977
DM Cyg    7162 26.00 6592.913 2.730 -1.600 129.3  7.558   (107 of 147)   0000978
DM Cyg    7163 26.00 6593.871 2.430 -2.420  80.2  7.554   (108 of 147)   0000979
DM Cyg    7164 26.00 6609.110 2.560 -2.690  52.0  7.616   (109 of 147)   0000980
DM Cyg    7165 26.00 6677.989 2.690 -1.470 144.2  7.556   (110 of 147)   0000981
DM Cyg    7166 26.00 6750.150 2.420 -2.620  66.7  7.585   (111 of 147)   0000982
DM Cyg    7167 26.00 6810.257 4.610 -1.120  37.4  7.647   (112 of 147)   0000983
DM Cyg    7168 26.00 6828.590 4.640 -0.920  44.8  7.582   (113 of 147)   0000984
DM Cyg    7169 26.00 6841.335 4.610 -0.750  58.5  7.564   (114 of 147)   0000985
DM Cyg    7170 26.00 6843.648 4.550 -0.930  51.3  7.601   (115 of 147)   0000986
DM Cyg    7172 26.00 6858.145 4.610 -1.060  42.6  7.664   (116 of 147)   0000987
DM Cyg    7174 26.00 7090.378 4.230 -1.210  56.4  7.653   (117 of 147)   0000988
DM Cyg    7176 26.00 7164.443 4.190 -0.530 123.8  7.703   (118 of 147)   0000989
DM Cyg    7178 26.00 7411.154 4.280 -0.430 114.5  7.561   (119 of 147)   0000990
DM Cyg    7179 26.00 7445.746 4.260 -0.240 133.4  7.569   (120 of 147)   0000991
DM Cyg    7180 26.00 7491.649 4.300 -1.010  60.3  7.545   (121 of 147)   0000992
DM Cyg    7181 26.00 7495.060 4.220 -0.100 135.1  7.408   (122 of 147)   0000993
DM Cyg    7184 26.00 7568.894 4.280 -0.880  66.4  7.465   (123 of 147)   0000994
DM Cyg    7185 26.00 7583.787 3.020 -1.990  86.1  7.660   (124 of 147)   0000995
DM Cyg    7187 26.00 7710.360 4.220 -1.050  61.8  7.522   (125 of 147)   0000996
DM Cyg    7188 26.00 7748.274 2.950 -1.760  97.2  7.474   (126 of 147)   0000997
DM Cyg    7190 26.00 7832.194 4.430  0.020 138.5  7.498   (127 of 147)   0000998
DM Cyg    8001 26.01 5120.352 2.830 -4.210  62.5  7.567   (128 of 147)   0000999
DM Cyg    8002 26.01 5132.669 2.810 -4.180  78.9  7.710   (129 of 147)   0001000
DM Cyg    8003 26.01 5146.127 2.830 -3.910  88.2  7.564   (130 of 147)   0001001
DM Cyg    8007 26.01 5256.938 2.890 -4.250  69.7  7.737   (131 of 147)   0001002
DM Cyg    8008 26.01 5264.812 3.230 -3.190 108.0  7.425   (132 of 147)   0001003
DM Cyg    8010 26.01 5284.109 2.890 -3.190 139.8  7.516   (133 of 147)   0001004
DM Cyg    8014 26.01 5414.073 3.220 -3.790  85.2  7.738   (134 of 147)   0001005
DM Cyg    8015 26.01 5425.257 3.200 -3.360 117.3  7.670   (135 of 147)   0001006
DM Cyg    8016 26.01 5432.967 3.270 -3.630 106.4  7.870   (136 of 147)   0001007
DM Cyg    8018 26.01 5991.376 3.150 -3.560  98.5  7.561   (137 of 147)   0001008
DM Cyg    8019 26.01 6084.111 3.200 -3.810  75.0  7.589   (138 of 147)   0001009
DM Cyg    8020 26.01 6147.741 3.890 -2.720 121.1  7.642   (139 of 147)   0001010
DM Cyg    8021 26.01 6149.258 3.890 -2.720 110.8  7.521   (140 of 147)   0001011
DM Cyg    8022 26.01 6238.392 3.890 -2.630 121.4  7.549   (141 of 147)   0001012
DM Cyg    8024 26.01 6383.722 5.550 -2.270  37.2  7.594   (142 of 147)   0001013
DM Cyg    8025 26.01 6416.919 3.890 -2.740 110.0  7.513   (143 of 147)   0001014
DM Cyg    8026 26.01 6516.080 2.890 -3.450 146.2  7.721   (144 of 147)   0001015
DM Cyg    8027 26.01 7222.394 3.890 -3.300  63.9  7.513   (145 of 147)   0001016
DM Cyg    8028 26.01 7462.407 3.890 -2.730 141.6  7.777   (146 of 147)   0001017
DM Cyg    8029 26.01 7515.831 3.900 -3.430  55.6  7.539   (147 of 147)   0001018
DO Vir    7001 26.00 5083.338 0.960 -2.960  57.7  6.636   (  1 of  97)   0001019
DO Vir    7002 26.00 5090.767 4.260 -0.400  21.9  6.355   (  2 of  97)   0001020
DO Vir    7003 26.00 5096.998 4.280 -0.280  27.7  6.390   (  3 of  97)   0001021
DO Vir    7005 26.00 5110.413 0.000 -3.760  40.3  6.261   (  4 of  97)   0001022
DO Vir    7007 26.00 5123.719 1.010 -3.070  27.5  6.248   (  5 of  97)   0001023
DO Vir    7009 26.00 5127.358 0.920 -3.310  27.7  6.410   (  6 of  97)   0001024
DO Vir    7011 26.00 5133.681 4.180  0.140  54.0  6.373   (  7 of  97)   0001025
DO Vir    7014 26.00 5150.838 0.990 -3.070  26.2  6.200   (  8 of  97)   0001026
DO Vir    7015 26.00 5151.910 1.010 -3.320  20.9  6.341   (  9 of  97)   0001027
DO Vir    7017 26.00 5162.292 4.180  0.020  54.2  6.490   ( 10 of  97)   0001028
DO Vir    7020 26.00 5166.281 0.000 -4.200  29.0  6.483   ( 11 of  97)   0001029
DO Vir    7021 26.00 5171.595 1.490 -1.790  88.9  6.526   ( 12 of  97)   0001030
DO Vir    7025 26.00 5191.455 3.040 -0.660  61.2  6.277   ( 13 of  97)   0001031
DO Vir    7026 26.00 5192.343 3.000 -0.520  72.2  6.299   ( 14 of  97)   0001032
DO Vir    7027 26.00 5194.941 1.560 -2.090  68.5  6.494   ( 15 of  97)   0001033
DO Vir    7028 26.00 5195.468 4.220  0.000  37.2  6.248   ( 16 of  97)   0001034
DO Vir    7029 26.00 5196.077 4.260 -0.450  31.8  6.626   ( 17 of  97)   0001035
DO Vir    7030 26.00 5198.711 2.220 -2.140  24.6  6.343   ( 18 of  97)   0001036
DO Vir    7031 26.00 5215.179 3.270 -0.930  36.9  6.327   ( 19 of  97)   0001037
DO Vir    7032 26.00 5216.274 1.610 -2.150  57.8  6.412   ( 20 of  97)   0001038
DO Vir    7033 26.00 5217.389 3.210 -1.100  49.5  6.667   ( 21 of  97)   0001039
DO Vir    7036 26.00 5232.939 2.940 -0.190  79.1  6.043   ( 22 of  97)   0001040
DO Vir    7038 26.00 5242.491 3.630 -0.840  22.0  6.237   ( 23 of  97)   0001041
DO Vir    7042 26.00 5263.305 3.270 -0.970  28.3  6.193   ( 24 of  97)   0001042
DO Vir    7043 26.00 5266.555 3.000 -0.490  66.8  6.166   ( 25 of  97)   0001043
DO Vir    7045 26.00 5281.790 3.040 -1.020  34.5  6.162   ( 26 of  97)   0001044
DO Vir    7046 26.00 5283.621 3.240 -0.630  57.7  6.362   ( 27 of  97)   0001045
DO Vir    7048 26.00 5302.299 3.280 -0.880  42.1  6.376   ( 28 of  97)   0001046
DO Vir    7049 26.00 5307.360 1.610 -2.990  28.7  6.727   ( 29 of  97)   0001047
DO Vir    7051 26.00 5324.178 3.210 -0.240  70.4  6.168   ( 30 of  97)   0001048
DO Vir    7053 26.00 5332.899 1.560 -2.940  19.3  6.406   ( 31 of  97)   0001049
DO Vir    7054 26.00 5339.928 3.270 -0.680  40.5  6.137   ( 32 of  97)   0001050
DO Vir    7055 26.00 5341.023 1.610 -2.060  59.5  6.342   ( 33 of  97)   0001051
DO Vir    7056 26.00 5364.858 4.450  0.220  52.2  6.496   ( 34 of  97)   0001052
DO Vir    7058 26.00 5367.479 4.420  0.350  43.7  6.189   ( 35 of  97)   0001053
DO Vir    7059 26.00 5369.958 4.370  0.350  38.7  6.053   ( 36 of  97)   0001054
DO Vir    7060 26.00 5371.489 0.960 -1.650 116.1  6.461   ( 37 of  97)   0001055
DO Vir    7062 26.00 5379.574 3.700 -1.480  15.3  6.739   ( 38 of  97)   0001056
DO Vir    7063 26.00 5383.369 4.310  0.500  65.3  6.323   ( 39 of  97)   0001057
DO Vir    7066 26.00 5393.167 3.240 -0.910  41.5  6.356   ( 40 of  97)   0001058
DO Vir    7070 26.00 5405.774 0.990 -1.840  91.5  6.140   ( 41 of  97)   0001059
DO Vir    7071 26.00 5410.910 4.470  0.280  35.0  6.139   ( 42 of  97)   0001060
DO Vir    7072 26.00 5415.192 4.390  0.500  55.4  6.216   ( 43 of  97)   0001061
DO Vir    7073 26.00 5424.069 4.320  0.520  66.7  6.333   ( 44 of  97)   0001062
DO Vir    7074 26.00 5429.696 0.960 -1.880 110.8  6.564   ( 45 of  97)   0001063
DO Vir    7075 26.00 5434.523 1.010 -2.120  90.6  6.417   ( 46 of  97)   0001064
DO Vir    7076 26.00 5445.042 4.390 -0.020  34.4  6.354   ( 47 of  97)   0001065
DO Vir    7077 26.00 5446.916 0.990 -1.930 101.4  6.434   ( 48 of  97)   0001066
DO Vir    7078 26.00 5455.609 1.010 -1.750 115.6  6.581   ( 49 of  97)   0001067
DO Vir    7081 26.00 5497.516 1.010 -2.850  36.6  6.183   ( 50 of  97)   0001068
DO Vir    7082 26.00 5501.464 0.960 -2.950  38.3  6.268   ( 51 of  97)   0001069
DO Vir    7083 26.00 5506.778 0.990 -2.800  46.0  6.278   ( 52 of  97)   0001070
DO Vir    7091 26.00 5569.618 3.420 -0.540  37.0  6.057   ( 53 of  97)   0001071
DO Vir    7092 26.00 5572.841 3.400 -0.310  49.7  6.035   ( 54 of  97)   0001072
DO Vir    7093 26.00 5576.090 3.430 -1.000  36.0  6.507   ( 55 of  97)   0001073
DO Vir    7094 26.00 5586.756 3.370 -0.210  49.5  5.904   ( 56 of  97)   0001074
DO Vir    7095 26.00 5615.644 3.330 -0.140  81.2  6.363   ( 57 of  97)   0001075
DO Vir    7098 26.00 5624.542 3.420 -0.900  38.4  6.441   ( 58 of  97)   0001076
DO Vir    7100 26.00 5638.262 4.220 -0.870  29.3  6.944   ( 59 of  97)   0001077
DO Vir    7102 26.00 5662.515 4.180 -0.540  25.9  6.503   ( 60 of  97)   0001078
DO Vir    7111 26.00 5816.367 4.550 -0.680  19.3  6.799   ( 61 of  97)   0001079
DO Vir    7122 26.00 6008.554 3.880 -1.080  16.8  6.526   ( 62 of  97)   0001080
DO Vir    7123 26.00 6020.170 4.610 -0.270  22.6  6.524   ( 63 of  97)   0001081
DO Vir    7124 26.00 6024.049 4.550 -0.120  17.2  6.172   ( 64 of  97)   0001082
DO Vir    7127 26.00 6065.482 2.610 -1.530  27.5  6.108   ( 65 of  97)   0001083
DO Vir    7128 26.00 6078.491 4.800 -0.420  24.8  6.895   ( 66 of  97)   0001084
DO Vir    7131 26.00 6136.615 2.450 -1.400  33.6  5.954   ( 67 of  97)   0001085
DO Vir    7132 26.00 6137.694 2.590 -1.400  37.2  6.148   ( 68 of  97)   0001086
DO Vir    7137 26.00 6191.558 2.430 -1.600  48.1  6.390   ( 69 of  97)   0001087
DO Vir    7140 26.00 6219.279 2.200 -2.430  22.4  6.512   ( 70 of  97)   0001088
DO Vir    7141 26.00 6230.726 2.560 -1.280  46.4  6.158   ( 71 of  97)   0001089
DO Vir    7144 26.00 6252.554 2.400 -1.690  30.3  6.128   ( 72 of  97)   0001090
DO Vir    7145 26.00 6265.131 2.180 -2.550  21.6  6.592   ( 73 of  97)   0001091
DO Vir    7151 26.00 6336.823 3.690 -1.050  20.9  6.432   ( 74 of  97)   0001092
DO Vir    7155 26.00 6393.602 2.430 -1.620  41.1  6.281   ( 75 of  97)   0001093
DO Vir    7156 26.00 6400.000 3.600 -0.520  38.6  6.195   ( 76 of  97)   0001094
DO Vir    7158 26.00 6411.647 3.650 -0.820  21.0  6.166   ( 77 of  97)   0001095
DO Vir    7159 26.00 6546.239 2.760 -1.650  23.7  6.269   ( 78 of  97)   0001096
DO Vir    7163 26.00 6593.871 2.430 -2.420  21.4  6.672   ( 79 of  97)   0001097
DO Vir    7179 26.00 7445.746 4.260 -0.240  27.8  6.253   ( 80 of  97)   0001098
DO Vir    7182 26.00 7511.015 4.180  0.110  36.1  5.995   ( 81 of  97)   0001099
DO Vir    7186 26.00 7586.014 4.310 -0.870  29.1  6.950   ( 82 of  97)   0001100
DO Vir    8005 26.01 5197.577 3.230 -2.100  95.9  6.416   ( 83 of  97)   0001101
DO Vir    8006 26.01 5234.625 3.220 -2.050  88.2  6.204   ( 84 of  97)   0001102
DO Vir    8008 26.01 5264.812 3.230 -3.190  39.5  6.504   ( 85 of  97)   0001103
DO Vir    8009 26.01 5276.002 3.200 -1.940  94.0  6.182   ( 86 of  97)   0001104
DO Vir    8010 26.01 5284.109 2.890 -3.190  45.6  6.302   ( 87 of  97)   0001105
DO Vir    8012 26.01 5325.553 3.220 -2.600  41.4  5.937   ( 88 of  97)   0001106
DO Vir    8014 26.01 5414.073 3.220 -3.790  16.0  6.558   ( 89 of  97)   0001107
DO Vir    8015 26.01 5425.257 3.200 -3.360  22.1  6.282   ( 90 of  97)   0001108
DO Vir    8016 26.01 5432.967 3.270 -3.630  27.6  6.742   ( 91 of  97)   0001109
DO Vir    8017 26.01 5534.847 3.250 -2.930  68.0  6.728   ( 92 of  97)   0001110
DO Vir    8020 26.01 6147.741 3.890 -2.720  16.1  6.064   ( 93 of  97)   0001111
DO Vir    8021 26.01 6149.258 3.890 -2.720  23.9  6.278   ( 94 of  97)   0001112
DO Vir    8023 26.01 6247.557 3.890 -2.330  45.1  6.297   ( 95 of  97)   0001113
DO Vir    8025 26.01 6416.919 3.890 -2.740  17.3  6.113   ( 96 of  97)   0001114
DO Vir    8028 26.01 7462.407 3.890 -2.730  49.5  6.713   ( 97 of  97)   0001115
IO Lyr    7002 26.00 5090.767 4.260 -0.400  16.7  6.189   (  1 of 100)   0001116
IO Lyr    7003 26.00 5096.998 4.280 -0.280  17.7  6.115   (  2 of 100)   0001117
IO Lyr    7005 26.00 5110.413 0.000 -3.760  36.8  6.161   (  3 of 100)   0001118
IO Lyr    7007 26.00 5123.719 1.010 -3.070  24.0  6.151   (  4 of 100)   0001119
IO Lyr    7009 26.00 5127.358 0.920 -3.310  19.8  6.209   (  5 of 100)   0001120
IO Lyr    7011 26.00 5133.681 4.180  0.140  61.3  6.373   (  6 of 100)   0001121
IO Lyr    7014 26.00 5150.838 0.990 -3.070  28.8  6.230   (  7 of 100)   0001122
IO Lyr    7015 26.00 5151.910 1.010 -3.320  17.1  6.225   (  8 of 100)   0001123
IO Lyr    7017 26.00 5162.292 4.180  0.020  50.1  6.334   (  9 of 100)   0001124
IO Lyr    7020 26.00 5166.281 0.000 -4.200  17.5  6.196   ( 10 of 100)   0001125
IO Lyr    7021 26.00 5171.595 1.490 -1.790  77.4  6.101   ( 11 of 100)   0001126
IO Lyr    7025 26.00 5191.455 3.040 -0.660  69.6  6.267   ( 12 of 100)   0001127
IO Lyr    7026 26.00 5192.343 3.000 -0.520  73.4  6.142   ( 13 of 100)   0001128
IO Lyr    7027 26.00 5194.941 1.560 -2.090  49.5  6.094   ( 14 of 100)   0001129
IO Lyr    7028 26.00 5195.468 4.220  0.000  24.2  5.944   ( 15 of 100)   0001130
IO Lyr    7030 26.00 5198.711 2.220 -2.140  18.4  6.170   ( 16 of 100)   0001131
IO Lyr    7031 26.00 5215.179 3.270 -0.930  27.7  6.111   ( 17 of 100)   0001132
IO Lyr    7032 26.00 5216.274 1.610 -2.150  48.3  6.182   ( 18 of 100)   0001133
IO Lyr    7033 26.00 5217.389 3.210 -1.100  23.1  6.129   ( 19 of 100)   0001134
IO Lyr    7036 26.00 5232.939 2.940 -0.190 104.3  6.198   ( 20 of 100)   0001135
IO Lyr    7040 26.00 5250.645 2.200 -2.050  25.1  6.221   ( 21 of 100)   0001136
IO Lyr    7042 26.00 5263.305 3.270 -0.970  28.4  6.163   ( 22 of 100)   0001137
IO Lyr    7043 26.00 5266.555 3.000 -0.490  74.4  6.122   ( 23 of 100)   0001138
IO Lyr    7045 26.00 5281.790 3.040 -1.020  60.2  6.498   ( 24 of 100)   0001139
IO Lyr    7046 26.00 5283.621 3.240 -0.630  48.1  6.119   ( 25 of 100)   0001140
IO Lyr    7048 26.00 5302.299 3.280 -0.880  43.8  6.341   ( 26 of 100)   0001141
IO Lyr    7049 26.00 5307.360 1.610 -2.990  19.6  6.498   ( 27 of 100)   0001142
IO Lyr    7051 26.00 5324.178 3.210 -0.240  83.9  6.189   ( 28 of 100)   0001143
IO Lyr    7053 26.00 5332.899 1.560 -2.940  16.4  6.312   ( 29 of 100)   0001144
IO Lyr    7054 26.00 5339.928 3.270 -0.680  40.2  6.075   ( 30 of 100)   0001145
IO Lyr    7055 26.00 5341.023 1.610 -2.060  65.7  6.318   ( 31 of 100)   0001146
IO Lyr    7056 26.00 5364.858 4.450  0.220  36.6  6.160   ( 32 of 100)   0001147
IO Lyr    7058 26.00 5367.479 4.420  0.350  48.4  6.188   ( 33 of 100)   0001148
IO Lyr    7059 26.00 5369.958 4.370  0.350  58.2  6.283   ( 34 of 100)   0001149
IO Lyr    7060 26.00 5371.489 0.960 -1.650 134.7  6.330   ( 35 of 100)   0001150
IO Lyr    7063 26.00 5383.369 4.310  0.500  70.0  6.241   ( 36 of 100)   0001151
IO Lyr    7066 26.00 5393.167 3.240 -0.910  38.8  6.255   ( 37 of 100)   0001152
IO Lyr    7067 26.00 5397.127 0.920 -1.990 107.4  6.184   ( 38 of 100)   0001153
IO Lyr    7069 26.00 5400.502 4.370 -0.160  26.6  6.282   ( 39 of 100)   0001154
IO Lyr    7070 26.00 5405.774 0.990 -1.840 108.5  6.115   ( 40 of 100)   0001155
IO Lyr    7071 26.00 5410.910 4.470  0.280  47.0  6.280   ( 41 of 100)   0001156
IO Lyr    7072 26.00 5415.192 4.390  0.500  69.7  6.307   ( 42 of 100)   0001157
IO Lyr    7073 26.00 5424.069 4.320  0.520  76.2  6.313   ( 43 of 100)   0001158
IO Lyr    7074 26.00 5429.696 0.960 -1.880 117.5  6.267   ( 44 of 100)   0001159
IO Lyr    7075 26.00 5434.523 1.010 -2.120  92.7  6.180   ( 45 of 100)   0001160
IO Lyr    7076 26.00 5445.042 4.390 -0.020  30.1  6.228   ( 46 of 100)   0001161
IO Lyr    7077 26.00 5446.916 0.990 -1.930 111.0  6.240   ( 47 of 100)   0001162
IO Lyr    7078 26.00 5455.609 1.010 -1.750 131.4  6.410   ( 48 of 100)   0001163
IO Lyr    7081 26.00 5497.516 1.010 -2.850  37.9  6.166   ( 49 of 100)   0001164
IO Lyr    7082 26.00 5501.464 0.960 -2.950  33.0  6.139   ( 50 of 100)   0001165
IO Lyr    7083 26.00 5506.778 0.990 -2.800  41.2  6.149   ( 51 of 100)   0001166
IO Lyr    7091 26.00 5569.618 3.420 -0.540  44.7  6.130   ( 52 of 100)   0001167
IO Lyr    7092 26.00 5572.841 3.400 -0.310  56.7  6.052   ( 53 of 100)   0001168
IO Lyr    7093 26.00 5576.090 3.430 -1.000  23.3  6.216   ( 54 of 100)   0001169
IO Lyr    7094 26.00 5586.756 3.370 -0.210  71.5  6.123   ( 55 of 100)   0001170
IO Lyr    7095 26.00 5615.644 3.330 -0.140  87.2  6.229   ( 56 of 100)   0001171
IO Lyr    7098 26.00 5624.542 3.420 -0.900  28.2  6.209   ( 57 of 100)   0001172
IO Lyr    7107 26.00 5709.378 3.370 -1.240  22.6  6.382   ( 58 of 100)   0001173
IO Lyr    7116 26.00 5930.173 4.650 -0.230  19.3  6.415   ( 59 of 100)   0001174
IO Lyr    7123 26.00 6020.170 4.610 -0.270  18.5  6.397   ( 60 of 100)   0001175
IO Lyr    7124 26.00 6024.049 4.550 -0.120  24.7  6.346   ( 61 of 100)   0001176
IO Lyr    7127 26.00 6065.482 2.610 -1.530  21.5  5.954   ( 62 of 100)   0001177
IO Lyr    7131 26.00 6136.615 2.450 -1.400  39.0  6.010   ( 63 of 100)   0001178
IO Lyr    7132 26.00 6137.694 2.590 -1.400  35.5  6.079   ( 64 of 100)   0001179
IO Lyr    7137 26.00 6191.558 2.430 -1.600  35.7  6.136   ( 65 of 100)   0001180
IO Lyr    7141 26.00 6230.726 2.560 -1.280  43.2  6.050   ( 66 of 100)   0001181
IO Lyr    7143 26.00 6246.317 3.600 -0.960  23.0  6.300   ( 67 of 100)   0001182
IO Lyr    7144 26.00 6252.554 2.400 -1.690  31.6  6.126   ( 68 of 100)   0001183
IO Lyr    7147 26.00 6301.498 3.650 -0.750  26.0  6.199   ( 69 of 100)   0001184
IO Lyr    7150 26.00 6335.328 2.200 -2.230  20.7  6.254   ( 70 of 100)   0001185
IO Lyr    7151 26.00 6336.823 3.690 -1.050  17.4  6.324   ( 71 of 100)   0001186
IO Lyr    7155 26.00 6393.602 2.430 -1.620  29.7  6.042   ( 72 of 100)   0001187
IO Lyr    7156 26.00 6400.000 3.600 -0.520  42.8  6.215   ( 73 of 100)   0001188
IO Lyr    7158 26.00 6411.647 3.650 -0.820  24.3  6.229   ( 74 of 100)   0001189
IO Lyr    7159 26.00 6546.239 2.760 -1.650  19.2  6.144   ( 75 of 100)   0001190
IO Lyr    7162 26.00 6592.913 2.730 -1.600  29.4  6.283   ( 76 of 100)   0001191
IO Lyr    7165 26.00 6677.989 2.690 -1.470  32.9  6.174   ( 77 of 100)   0001192
IO Lyr    7178 26.00 7411.154 4.280 -0.430  24.6  6.375   ( 78 of 100)   0001193
IO Lyr    7179 26.00 7445.746 4.260 -0.240  35.9  6.381   ( 79 of 100)   0001194
IO Lyr    7181 26.00 7495.060 4.220 -0.100  27.2  6.043   ( 80 of 100)   0001195
IO Lyr    7182 26.00 7511.015 4.180  0.110  49.3  6.163   ( 81 of 100)   0001196
IO Lyr    7190 26.00 7832.194 4.430  0.020  31.7  6.186   ( 82 of 100)   0001197
IO Lyr    8005 26.01 5197.577 3.230 -2.100 106.5  6.096   ( 83 of 100)   0001198
IO Lyr    8006 26.01 5234.625 3.220 -2.050 114.2  6.147   ( 84 of 100)   0001199
IO Lyr    8008 26.01 5264.812 3.230 -3.190  36.8  6.223   ( 85 of 100)   0001200
IO Lyr    8009 26.01 5276.002 3.200 -1.940 123.5  6.156   ( 86 of 100)   0001201
IO Lyr    8010 26.01 5284.109 2.890 -3.190  55.2  6.186   ( 87 of 100)   0001202
IO Lyr    8013 26.01 5362.869 3.200 -2.740  85.2  6.401   ( 88 of 100)   0001203
IO Lyr    8014 26.01 5414.073 3.220 -3.790  15.2  6.335   ( 89 of 100)   0001204
IO Lyr    8015 26.01 5425.257 3.200 -3.360  29.9  6.240   ( 90 of 100)   0001205
IO Lyr    8016 26.01 5432.967 3.270 -3.630  24.2  6.457   ( 91 of 100)   0001206
IO Lyr    8017 26.01 5534.847 3.250 -2.930  60.5  6.311   ( 92 of 100)   0001207
IO Lyr    8018 26.01 5991.376 3.150 -3.560  21.3  6.194   ( 93 of 100)   0001208
IO Lyr    8020 26.01 6147.741 3.890 -2.720  28.9  6.175   ( 94 of 100)   0001209
IO Lyr    8021 26.01 6149.258 3.890 -2.720  22.3  6.035   ( 95 of 100)   0001210
IO Lyr    8022 26.01 6238.392 3.890 -2.630  27.5  6.055   ( 96 of 100)   0001211
IO Lyr    8023 26.01 6247.557 3.890 -2.330  50.6  6.130   ( 97 of 100)   0001212
IO Lyr    8025 26.01 6416.919 3.890 -2.740  20.6  6.007   ( 98 of 100)   0001213
IO Lyr    8026 26.01 6516.080 2.890 -3.450  50.7  6.335   ( 99 of 100)   0001214
IO Lyr    8028 26.01 7462.407 3.890 -2.730  36.8  6.281   (100 of 100)   0001215
KX Lyr    7001 26.00 5083.338 0.960 -2.960  91.5  7.223   (  1 of 191)   0001216
KX Lyr    7002 26.00 5090.767 4.260 -0.400  61.3  7.131   (  2 of 191)   0001217
KX Lyr    7003 26.00 5096.998 4.280 -0.280  88.3  7.393   (  3 of 191)   0001218
KX Lyr    7004 26.00 5109.650 4.300 -0.980  45.3  7.519   (  4 of 191)   0001219
KX Lyr    7005 26.00 5110.413 0.000 -3.760 109.5  7.408   (  5 of 191)   0001220
KX Lyr    7006 26.00 5121.641 4.280 -0.810  51.8  7.425   (  6 of 191)   0001221
KX Lyr    7007 26.00 5123.719 1.010 -3.070  75.0  7.162   (  7 of 191)   0001222
KX Lyr    7008 26.00 5126.192 4.260 -1.080  38.5  7.477   (  8 of 191)   0001223
KX Lyr    7009 26.00 5127.358 0.920 -3.310  71.3  7.276   (  9 of 191)   0001224
KX Lyr    7010 26.00 5131.470 2.220 -2.560  57.8  7.491   ( 10 of 191)   0001225
KX Lyr    7011 26.00 5133.681 4.180  0.140 125.0  7.415   ( 11 of 191)   0001226
KX Lyr    7012 26.00 5141.739 2.420 -2.150  52.9  7.188   ( 12 of 191)   0001227
KX Lyr    7013 26.00 5145.094 2.200 -3.230  18.4  7.466   ( 13 of 191)   0001228
KX Lyr    7014 26.00 5150.838 0.990 -3.070  95.2  7.403   ( 14 of 191)   0001229
KX Lyr    7015 26.00 5151.910 1.010 -3.320  61.1  7.235   ( 15 of 191)   0001230
KX Lyr    7016 26.00 5159.050 4.280 -0.820  45.7  7.345   ( 16 of 191)   0001231
KX Lyr    7017 26.00 5162.292 4.180  0.020 115.4  7.360   ( 17 of 191)   0001232
KX Lyr    7018 26.00 5164.553 4.430 -1.360  16.8  7.443   ( 18 of 191)   0001233
KX Lyr    7020 26.00 5166.281 0.000 -4.200  72.4  7.360   ( 19 of 191)   0001234
KX Lyr    7021 26.00 5171.595 1.490 -1.790 148.5  7.389   ( 20 of 191)   0001235
KX Lyr    7022 26.00 5180.056 4.470 -1.260  19.3  7.447   ( 21 of 191)   0001236
KX Lyr    7023 26.00 5184.265 4.280 -1.000  31.0  7.283   ( 22 of 191)   0001237
KX Lyr    7024 26.00 5187.914 4.140 -1.260  27.7  7.363   ( 23 of 191)   0001238
KX Lyr    7025 26.00 5191.455 3.040 -0.660 147.1  7.597   ( 24 of 191)   0001239
KX Lyr    7026 26.00 5192.343 3.000 -0.520 147.2  7.422   ( 25 of 191)   0001240
KX Lyr    7027 26.00 5194.941 1.560 -2.090 114.4  7.200   ( 26 of 191)   0001241
KX Lyr    7028 26.00 5195.468 4.220  0.000  80.4  6.952   ( 27 of 191)   0001242
KX Lyr    7029 26.00 5196.077 4.260 -0.450  52.1  7.050   ( 28 of 191)   0001243
KX Lyr    7030 26.00 5198.711 2.220 -2.140  69.2  7.213   ( 29 of 191)   0001244
KX Lyr    7031 26.00 5215.179 3.270 -0.930  84.2  7.112   ( 30 of 191)   0001245
KX Lyr    7032 26.00 5216.274 1.610 -2.150 107.2  7.196   ( 31 of 191)   0001246
KX Lyr    7033 26.00 5217.389 3.210 -1.100  77.9  7.146   ( 32 of 191)   0001247
KX Lyr    7034 26.00 5225.525 0.110 -4.790  27.8  7.410   ( 33 of 191)   0001248
KX Lyr    7035 26.00 5228.403 4.220 -1.290  26.1  7.425   ( 34 of 191)   0001249
KX Lyr    7038 26.00 5242.491 3.630 -0.840  61.8  7.036   ( 35 of 191)   0001250
KX Lyr    7039 26.00 5243.773 4.260 -1.150  30.3  7.401   ( 36 of 191)   0001251
KX Lyr    7040 26.00 5250.645 2.200 -2.050  76.4  7.194   ( 37 of 191)   0001252
KX Lyr    7041 26.00 5253.461 3.280 -1.670  40.0  7.256   ( 38 of 191)   0001253
KX Lyr    7042 26.00 5263.305 3.270 -0.970  84.8  7.157   ( 39 of 191)   0001254
KX Lyr    7043 26.00 5266.555 3.000 -0.490 142.8  7.311   ( 40 of 191)   0001255
KX Lyr    7045 26.00 5281.790 3.040 -1.020 110.5  7.368   ( 41 of 191)   0001256
KX Lyr    7046 26.00 5283.621 3.240 -0.630 128.3  7.431   ( 42 of 191)   0001257
KX Lyr    7047 26.00 5288.528 3.700 -1.670  26.5  7.373   ( 43 of 191)   0001258
KX Lyr    7048 26.00 5302.299 3.280 -0.880  93.2  7.188   ( 44 of 191)   0001259
KX Lyr    7049 26.00 5307.360 1.610 -2.990  66.8  7.494   ( 45 of 191)   0001260
KX Lyr    7050 26.00 5322.041 2.280 -3.030  22.7  7.434   ( 46 of 191)   0001261
KX Lyr    7052 26.00 5329.987 4.080 -1.300  31.2  7.415   ( 47 of 191)   0001262
KX Lyr    7053 26.00 5332.899 1.560 -2.940  61.5  7.331   ( 48 of 191)   0001263
KX Lyr    7054 26.00 5339.928 3.270 -0.680 103.3  7.120   ( 49 of 191)   0001264
KX Lyr    7055 26.00 5341.023 1.610 -2.060 105.5  7.068   ( 50 of 191)   0001265
KX Lyr    7056 26.00 5364.858 4.450  0.220 103.4  7.244   ( 51 of 191)   0001266
KX Lyr    7057 26.00 5365.396 3.570 -1.440  53.8  7.471   ( 52 of 191)   0001267
KX Lyr    7058 26.00 5367.479 4.420  0.350 109.8  7.183   ( 53 of 191)   0001268
KX Lyr    7059 26.00 5369.958 4.370  0.350 118.9  7.276   ( 54 of 191)   0001269
KX Lyr    7061 26.00 5373.698 4.470 -0.860  36.9  7.402   ( 55 of 191)   0001270
KX Lyr    7062 26.00 5379.574 3.700 -1.480  28.7  7.224   ( 56 of 191)   0001271
KX Lyr    7063 26.00 5383.369 4.310  0.500 138.6  7.383   ( 57 of 191)   0001272
KX Lyr    7064 26.00 5389.479 4.420 -0.410  58.1  7.222   ( 58 of 191)   0001273
KX Lyr    7065 26.00 5391.461 4.150 -0.830  46.9  7.255   ( 59 of 191)   0001274
KX Lyr    7066 26.00 5393.167 3.240 -0.910 100.6  7.280   ( 60 of 191)   0001275
KX Lyr    7068 26.00 5398.277 4.450 -0.670  44.3  7.310   ( 61 of 191)   0001276
KX Lyr    7069 26.00 5400.502 4.370 -0.160  86.4  7.310   ( 62 of 191)   0001277
KX Lyr    7071 26.00 5410.910 4.470  0.280 105.0  7.222   ( 63 of 191)   0001278
KX Lyr    7072 26.00 5415.192 4.390  0.500 130.5  7.308   ( 64 of 191)   0001279
KX Lyr    7073 26.00 5424.069 4.320  0.520 144.9  7.445   ( 65 of 191)   0001280
KX Lyr    7076 26.00 5445.042 4.390 -0.020  92.9  7.268   ( 66 of 191)   0001281
KX Lyr    7079 26.00 5466.390 4.370 -0.630  50.4  7.291   ( 67 of 191)   0001282
KX Lyr    7080 26.00 5473.900 4.150 -0.760  50.5  7.233   ( 68 of 191)   0001283
KX Lyr    7081 26.00 5497.516 1.010 -2.850 110.0  7.368   ( 69 of 191)   0001284
KX Lyr    7082 26.00 5501.464 0.960 -2.950  89.6  7.150   ( 70 of 191)   0001285
KX Lyr    7083 26.00 5506.778 0.990 -2.800 105.9  7.242   ( 71 of 191)   0001286
KX Lyr    7084 26.00 5535.417 4.190 -0.750  48.5  7.229   ( 72 of 191)   0001287
KX Lyr    7085 26.00 5543.147 3.700 -1.570  37.2  7.458   ( 73 of 191)   0001288
KX Lyr    7086 26.00 5543.937 4.220 -1.140  35.7  7.444   ( 74 of 191)   0001289
KX Lyr    7087 26.00 5554.882 4.550 -0.440  59.5  7.378   ( 75 of 191)   0001290
KX Lyr    7088 26.00 5560.207 4.430 -1.190  22.1  7.400   ( 76 of 191)   0001291
KX Lyr    7089 26.00 5562.706 4.430 -0.660  30.5  7.047   ( 77 of 191)   0001292
KX Lyr    7090 26.00 5565.704 4.610 -0.290  54.3  7.207   ( 78 of 191)   0001293
KX Lyr    7091 26.00 5569.618 3.420 -0.540 108.9  7.175   ( 79 of 191)   0001294
KX Lyr    7092 26.00 5572.841 3.400 -0.310 134.5  7.317   ( 80 of 191)   0001295
KX Lyr    7093 26.00 5576.090 3.430 -1.000  86.7  7.332   ( 81 of 191)   0001296
KX Lyr    7094 26.00 5586.756 3.370 -0.210 142.4  7.312   ( 82 of 191)   0001297
KX Lyr    7096 26.00 5618.631 4.210 -1.380  21.7  7.395   ( 83 of 191)   0001298
KX Lyr    7097 26.00 5624.038 4.390 -1.480  18.2  7.555   ( 84 of 191)   0001299
KX Lyr    7098 26.00 5624.542 3.420 -0.900  87.2  7.228   ( 85 of 191)   0001300
KX Lyr    7099 26.00 5633.975 4.990 -0.270  38.8  7.271   ( 86 of 191)   0001301
KX Lyr    7100 26.00 5638.262 4.220 -0.870  46.9  7.345   ( 87 of 191)   0001302
KX Lyr    7101 26.00 5641.436 4.260 -1.180  24.9  7.309   ( 88 of 191)   0001303
KX Lyr    7102 26.00 5662.515 4.180 -0.540  58.5  7.143   ( 89 of 191)   0001304
KX Lyr    7103 26.00 5679.025 4.650 -0.920  30.5  7.491   ( 90 of 191)   0001305
KX Lyr    7104 26.00 5686.524 4.550 -0.630  43.4  7.332   ( 91 of 191)   0001306
KX Lyr    7105 26.00 5701.545 2.560 -2.220  44.3  7.228   ( 92 of 191)   0001307
KX Lyr    7106 26.00 5705.981 4.610 -0.530  63.1  7.562   ( 93 of 191)   0001308
KX Lyr    7108 26.00 5717.835 4.280 -1.130  31.8  7.411   ( 94 of 191)   0001309
KX Lyr    7109 26.00 5731.762 4.260 -1.300  29.8  7.526   ( 95 of 191)   0001310
KX Lyr    7110 26.00 5775.080 4.220 -1.200  24.0  7.271   ( 96 of 191)   0001311
KX Lyr    7111 26.00 5816.367 4.550 -0.680  40.0  7.325   ( 97 of 191)   0001312
KX Lyr    7112 26.00 5859.578 4.550 -0.400  45.2  7.120   ( 98 of 191)   0001313
KX Lyr    7113 26.00 5862.353 4.550 -0.060  59.8  6.987   ( 99 of 191)   0001314
KX Lyr    7114 26.00 5883.813 3.960 -1.360  27.7  7.286   (100 of 191)   0001315
KX Lyr    7115 26.00 5905.689 4.650 -0.730  29.7  7.279   (101 of 191)   0001316
KX Lyr    7116 26.00 5930.173 4.650 -0.230  60.5  7.253   (102 of 191)   0001317
KX Lyr    7117 26.00 5934.653 3.930 -1.170  40.0  7.284   (103 of 191)   0001318
KX Lyr    7118 26.00 5984.814 4.730 -0.340  49.4  7.276   (104 of 191)   0001319
KX Lyr    7119 26.00 5987.066 4.800 -0.560  35.9  7.345   (105 of 191)   0001320
KX Lyr    7120 26.00 6003.010 3.880 -1.120  47.7  7.304   (106 of 191)   0001321
KX Lyr    7121 26.00 6007.960 4.650 -0.970  29.3  7.508   (107 of 191)   0001322
KX Lyr    7122 26.00 6008.554 3.880 -1.080  49.0  7.282   (108 of 191)   0001323
KX Lyr    7124 26.00 6024.049 4.550 -0.120  80.8  7.325   (109 of 191)   0001324
KX Lyr    7125 26.00 6027.050 4.080 -1.210  37.2  7.404   (110 of 191)   0001325
KX Lyr    7126 26.00 6055.992 4.730 -0.460  44.2  7.317   (111 of 191)   0001326
KX Lyr    7127 26.00 6065.482 2.610 -1.530  93.8  7.206   (112 of 191)   0001327
KX Lyr    7128 26.00 6078.491 4.800 -0.420  48.1  7.394   (113 of 191)   0001328
KX Lyr    7129 26.00 6102.173 4.840 -0.630  44.6  7.585   (114 of 191)   0001329
KX Lyr    7131 26.00 6136.615 2.450 -1.400 109.4  7.140   (115 of 191)   0001330
KX Lyr    7132 26.00 6137.694 2.590 -1.400 103.9  7.188   (116 of 191)   0001331
KX Lyr    7133 26.00 6151.617 2.180 -3.300  16.7  7.418   (117 of 191)   0001332
KX Lyr    7134 26.00 6157.725 4.080 -1.260  29.1  7.306   (118 of 191)   0001333
KX Lyr    7135 26.00 6173.341 2.220 -2.880  25.2  7.242   (119 of 191)   0001334
KX Lyr    7136 26.00 6180.203 2.730 -2.780  16.5  7.368   (120 of 191)   0001335
KX Lyr    7137 26.00 6191.558 2.430 -1.600 110.0  7.326   (121 of 191)   0001336
KX Lyr    7138 26.00 6200.314 2.610 -2.440  32.5  7.280   (122 of 191)   0001337
KX Lyr    7139 26.00 6213.429 2.220 -2.660  45.0  7.356   (123 of 191)   0001338
KX Lyr    7140 26.00 6219.279 2.200 -2.430  57.9  7.282   (124 of 191)   0001339
KX Lyr    7141 26.00 6230.726 2.560 -1.280 114.1  7.175   (125 of 191)   0001340
KX Lyr    7142 26.00 6232.639 3.650 -1.270  42.6  7.171   (126 of 191)   0001341
KX Lyr    7143 26.00 6246.317 3.600 -0.960  76.7  7.275   (127 of 191)   0001342
KX Lyr    7144 26.00 6252.554 2.400 -1.690  94.5  7.177   (128 of 191)   0001343
KX Lyr    7145 26.00 6265.131 2.180 -2.550  47.1  7.237   (129 of 191)   0001344
KX Lyr    7146 26.00 6297.792 2.220 -2.740  37.4  7.317   (130 of 191)   0001345
KX Lyr    7147 26.00 6301.498 3.650 -0.750  77.4  7.114   (131 of 191)   0001346
KX Lyr    7148 26.00 6302.494 3.690 -1.200  64.2  7.429   (132 of 191)   0001347
KX Lyr    7149 26.00 6322.690 2.590 -2.430  36.7  7.317   (133 of 191)   0001348
KX Lyr    7150 26.00 6335.328 2.200 -2.230  66.4  7.182   (134 of 191)   0001349
KX Lyr    7151 26.00 6336.823 3.690 -1.050  64.8  7.286   (135 of 191)   0001350
KX Lyr    7152 26.00 6344.148 2.430 -2.920  21.4  7.371   (136 of 191)   0001351
KX Lyr    7153 26.00 6355.027 2.850 -2.420  27.3  7.363   (137 of 191)   0001352
KX Lyr    7154 26.00 6380.746 4.190 -1.400  23.1  7.405   (138 of 191)   0001353
KX Lyr    7155 26.00 6393.602 2.430 -1.620 104.7  7.258   (139 of 191)   0001354
KX Lyr    7156 26.00 6400.000 3.600 -0.520 108.6  7.250   (140 of 191)   0001355
KX Lyr    7157 26.00 6408.016 3.690 -1.050  57.0  7.181   (141 of 191)   0001356
KX Lyr    7158 26.00 6411.647 3.650 -0.820  86.5  7.296   (142 of 191)   0001357
KX Lyr    7159 26.00 6546.239 2.760 -1.650  81.4  7.295   (143 of 191)   0001358
KX Lyr    7160 26.00 6569.209 4.730 -0.420  39.4  7.292   (144 of 191)   0001359
KX Lyr    7161 26.00 6575.019 2.590 -2.820  20.2  7.397   (145 of 191)   0001360
KX Lyr    7162 26.00 6592.913 2.730 -1.600  83.6  7.226   (146 of 191)   0001361
KX Lyr    7163 26.00 6593.871 2.430 -2.420  43.1  7.258   (147 of 191)   0001362
KX Lyr    7164 26.00 6609.110 2.560 -2.690  26.6  7.357   (148 of 191)   0001363
KX Lyr    7165 26.00 6677.989 2.690 -1.470  94.4  7.185   (149 of 191)   0001364
KX Lyr    7166 26.00 6750.150 2.420 -2.620  33.7  7.289   (150 of 191)   0001365
KX Lyr    7167 26.00 6810.257 4.610 -1.120  21.0  7.417   (151 of 191)   0001366
KX Lyr    7168 26.00 6828.590 4.640 -0.920  29.3  7.423   (152 of 191)   0001367
KX Lyr    7169 26.00 6841.335 4.610 -0.750  35.7  7.342   (153 of 191)   0001368
KX Lyr    7170 26.00 6843.648 4.550 -0.930  28.4  7.338   (154 of 191)   0001369
KX Lyr    7171 26.00 6855.159 4.560 -0.490  40.4  7.115   (155 of 191)   0001370
KX Lyr    7172 26.00 6858.145 4.610 -1.060  21.8  7.376   (156 of 191)   0001371
KX Lyr    7173 26.00 7038.222 4.220 -1.300  39.1  7.607   (157 of 191)   0001372
KX Lyr    7174 26.00 7090.378 4.230 -1.210  29.2  7.352   (158 of 191)   0001373
KX Lyr    7176 26.00 7164.443 4.190 -0.530  72.7  7.265   (159 of 191)   0001374
KX Lyr    7178 26.00 7411.154 4.280 -0.430  71.4  7.216   (160 of 191)   0001375
KX Lyr    7179 26.00 7445.746 4.260 -0.240  84.2  7.169   (161 of 191)   0001376
KX Lyr    7180 26.00 7491.649 4.300 -1.010  33.1  7.270   (162 of 191)   0001377
KX Lyr    7181 26.00 7495.060 4.220 -0.100  91.2  7.080   (163 of 191)   0001378
KX Lyr    7182 26.00 7511.015 4.180  0.110 117.8  7.181   (164 of 191)   0001379
KX Lyr    7184 26.00 7568.894 4.280 -0.880  38.1  7.203   (165 of 191)   0001380
KX Lyr    7185 26.00 7583.787 3.020 -1.990  40.4  7.255   (166 of 191)   0001381
KX Lyr    7187 26.00 7710.360 4.220 -1.050  29.7  7.171   (167 of 191)   0001382
KX Lyr    7188 26.00 7748.274 2.950 -1.760  54.3  7.151   (168 of 191)   0001383
KX Lyr    7190 26.00 7832.194 4.430  0.020  79.5  6.982   (169 of 191)   0001384
KX Lyr    8001 26.01 5120.352 2.830 -4.210  44.1  7.356   (170 of 191)   0001385
KX Lyr    8002 26.01 5132.669 2.810 -4.180  44.3  7.311   (171 of 191)   0001386
KX Lyr    8003 26.01 5146.127 2.830 -3.910  46.8  7.093   (172 of 191)   0001387
KX Lyr    8007 26.01 5256.938 2.890 -4.250  45.3  7.458   (173 of 191)   0001388
KX Lyr    8008 26.01 5264.812 3.230 -3.190  92.1  7.303   (174 of 191)   0001389
KX Lyr    8010 26.01 5284.109 2.890 -3.190 108.2  7.219   (175 of 191)   0001390
KX Lyr    8014 26.01 5414.073 3.220 -3.790  57.3  7.440   (176 of 191)   0001391
KX Lyr    8015 26.01 5425.257 3.200 -3.360  87.1  7.373   (177 of 191)   0001392
KX Lyr    8016 26.01 5432.967 3.270 -3.630  71.5  7.506   (178 of 191)   0001393
KX Lyr    8017 26.01 5534.847 3.250 -2.930 122.7  7.459   (179 of 191)   0001394
KX Lyr    8018 26.01 5991.376 3.150 -3.560  65.9  7.231   (180 of 191)   0001395
KX Lyr    8019 26.01 6084.111 3.200 -3.810  48.0  7.287   (181 of 191)   0001396
KX Lyr    8020 26.01 6147.741 3.890 -2.720  89.3  7.325   (182 of 191)   0001397
KX Lyr    8021 26.01 6149.258 3.890 -2.720  82.6  7.241   (183 of 191)   0001398
KX Lyr    8022 26.01 6238.392 3.890 -2.630  85.8  7.186   (184 of 191)   0001399
KX Lyr    8023 26.01 6247.557 3.890 -2.330 114.2  7.252   (185 of 191)   0001400
KX Lyr    8024 26.01 6383.722 5.550 -2.270  19.5  7.215   (186 of 191)   0001401
KX Lyr    8025 26.01 6416.919 3.890 -2.740  77.5  7.184   (187 of 191)   0001402
KX Lyr    8026 26.01 6516.080 2.890 -3.450  97.7  7.252   (188 of 191)   0001403
KX Lyr    8027 26.01 7222.394 3.890 -3.300  42.8  7.256   (189 of 191)   0001404
KX Lyr    8028 26.01 7462.407 3.890 -2.730 101.9  7.412   (190 of 191)   0001405
KX Lyr    8029 26.01 7515.831 3.900 -3.430  30.7  7.185   (191 of 191)   0001406
RR Cet    7001 26.00 5083.338 0.960 -2.960  18.3  6.150   (  1 of  90)   0001407
RR Cet    7002 26.00 5090.767 4.260 -0.400  18.7  6.383   (  2 of  90)   0001408
RR Cet    7003 26.00 5096.998 4.280 -0.280  22.7  6.380   (  3 of  90)   0001409
RR Cet    7005 26.00 5110.413 0.000 -3.760  24.3  6.268   (  4 of  90)   0001410
RR Cet    7007 26.00 5123.719 1.010 -3.070  15.9  6.231   (  5 of  90)   0001411
RR Cet    7011 26.00 5133.681 4.180  0.140  49.3  6.344   (  6 of  90)   0001412
RR Cet    7014 26.00 5150.838 0.990 -3.070  23.9  6.419   (  7 of  90)   0001413
RR Cet    7017 26.00 5162.292 4.180  0.020  42.5  6.359   (  8 of  90)   0001414
RR Cet    7019 26.00 5165.407 4.220 -0.040  17.5  5.953   (  9 of  90)   0001415
RR Cet    7021 26.00 5171.595 1.490 -1.790  64.8  6.208   ( 10 of  90)   0001416
RR Cet    7025 26.00 5191.455 3.040 -0.660  54.6  6.261   ( 11 of  90)   0001417
RR Cet    7026 26.00 5192.343 3.000 -0.520  57.8  6.131   ( 12 of  90)   0001418
RR Cet    7027 26.00 5194.941 1.560 -2.090  36.6  6.164   ( 13 of  90)   0001419
RR Cet    7030 26.00 5198.711 2.220 -2.140  15.6  6.319   ( 14 of  90)   0001420
RR Cet    7031 26.00 5215.179 3.270 -0.930  24.6  6.228   ( 15 of  90)   0001421
RR Cet    7032 26.00 5216.274 1.610 -2.150  32.6  6.198   ( 16 of  90)   0001422
RR Cet    7033 26.00 5217.389 3.210 -1.100  15.9  6.122   ( 17 of  90)   0001423
RR Cet    7036 26.00 5232.939 2.940 -0.190  82.0  6.082   ( 18 of  90)   0001424
RR Cet    7042 26.00 5263.305 3.270 -0.970  25.9  6.294   ( 19 of  90)   0001425
RR Cet    7043 26.00 5266.555 3.000 -0.490  67.1  6.225   ( 20 of  90)   0001426
RR Cet    7044 26.00 5269.537 0.860 -1.320 144.5  6.455   ( 21 of  90)   0001427
RR Cet    7045 26.00 5281.790 3.040 -1.020  46.7  6.505   ( 22 of  90)   0001428
RR Cet    7046 26.00 5283.621 3.240 -0.630  47.3  6.293   ( 23 of  90)   0001429
RR Cet    7048 26.00 5302.299 3.280 -0.880  31.9  6.328   ( 24 of  90)   0001430
RR Cet    7051 26.00 5324.178 3.210 -0.240  74.4  6.253   ( 25 of  90)   0001431
RR Cet    7054 26.00 5339.928 3.270 -0.680  31.8  6.117   ( 26 of  90)   0001432
RR Cet    7055 26.00 5341.023 1.610 -2.060  51.8  6.397   ( 27 of  90)   0001433
RR Cet    7056 26.00 5364.858 4.450  0.220  33.5  6.233   ( 28 of  90)   0001434
RR Cet    7058 26.00 5367.479 4.420  0.350  40.5  6.196   ( 29 of  90)   0001435
RR Cet    7059 26.00 5369.958 4.370  0.350  52.9  6.341   ( 30 of  90)   0001436
RR Cet    7060 26.00 5371.489 0.960 -1.650 118.4  6.392   ( 31 of  90)   0001437
RR Cet    7063 26.00 5383.369 4.310  0.500  60.2  6.245   ( 32 of  90)   0001438
RR Cet    7064 26.00 5389.479 4.420 -0.410  17.1  6.473   ( 33 of  90)   0001439
RR Cet    7066 26.00 5393.167 3.240 -0.910  31.7  6.318   ( 34 of  90)   0001440
RR Cet    7067 26.00 5397.127 0.920 -1.990  82.6  6.143   ( 35 of  90)   0001441
RR Cet    7069 26.00 5400.502 4.370 -0.160  20.1  6.264   ( 36 of  90)   0001442
RR Cet    7070 26.00 5405.774 0.990 -1.840  92.7  6.197   ( 37 of  90)   0001443
RR Cet    7071 26.00 5410.910 4.470  0.280  37.1  6.252   ( 38 of  90)   0001444
RR Cet    7072 26.00 5415.192 4.390  0.500  57.4  6.271   ( 39 of  90)   0001445
RR Cet    7073 26.00 5424.069 4.320  0.520  65.3  6.302   ( 40 of  90)   0001446
RR Cet    7074 26.00 5429.696 0.960 -1.880 100.2  6.322   ( 41 of  90)   0001447
RR Cet    7075 26.00 5434.523 1.010 -2.120  72.5  6.213   ( 42 of  90)   0001448
RR Cet    7076 26.00 5445.042 4.390 -0.020  24.6  6.247   ( 43 of  90)   0001449
RR Cet    7077 26.00 5446.916 0.990 -1.930  91.2  6.263   ( 44 of  90)   0001450
RR Cet    7078 26.00 5455.609 1.010 -1.750 104.7  6.304   ( 45 of  90)   0001451
RR Cet    7081 26.00 5497.516 1.010 -2.850  24.7  6.217   ( 46 of  90)   0001452
RR Cet    7082 26.00 5501.464 0.960 -2.950  19.2  6.143   ( 47 of  90)   0001453
RR Cet    7083 26.00 5506.778 0.990 -2.800  32.7  6.304   ( 48 of  90)   0001454
RR Cet    7087 26.00 5554.882 4.550 -0.440  15.8  6.568   ( 49 of  90)   0001455
RR Cet    7091 26.00 5569.618 3.420 -0.540  33.5  6.127   ( 50 of  90)   0001456
RR Cet    7092 26.00 5572.841 3.400 -0.310  52.9  6.181   ( 51 of  90)   0001457
RR Cet    7093 26.00 5576.090 3.430 -1.000  20.9  6.336   ( 52 of  90)   0001458
RR Cet    7094 26.00 5586.756 3.370 -0.210  62.1  6.183   ( 53 of  90)   0001459
RR Cet    7095 26.00 5615.644 3.330 -0.140  72.1  6.216   ( 54 of  90)   0001460
RR Cet    7098 26.00 5624.542 3.420 -0.900  22.3  6.260   ( 55 of  90)   0001461
RR Cet    7107 26.00 5709.378 3.370 -1.240  25.0  6.616   ( 56 of  90)   0001462
RR Cet    7113 26.00 5862.353 4.550 -0.060  19.5  6.290   ( 57 of  90)   0001463
RR Cet    7123 26.00 6020.170 4.610 -0.270  15.2  6.422   ( 58 of  90)   0001464
RR Cet    7124 26.00 6024.049 4.550 -0.120  25.5  6.492   ( 59 of  90)   0001465
RR Cet    7127 26.00 6065.482 2.610 -1.530  22.3  6.192   ( 60 of  90)   0001466
RR Cet    7131 26.00 6136.615 2.450 -1.400  34.5  6.166   ( 61 of  90)   0001467
RR Cet    7132 26.00 6137.694 2.590 -1.400  29.3  6.191   ( 62 of  90)   0001468
RR Cet    7137 26.00 6191.558 2.430 -1.600  34.0  6.339   ( 63 of  90)   0001469
RR Cet    7141 26.00 6230.726 2.560 -1.280  31.2  6.079   ( 64 of  90)   0001470
RR Cet    7144 26.00 6252.554 2.400 -1.690  25.6  6.242   ( 65 of  90)   0001471
RR Cet    7155 26.00 6393.602 2.430 -1.620  29.3  6.268   ( 66 of  90)   0001472
RR Cet    7156 26.00 6400.000 3.600 -0.520  36.3  6.291   ( 67 of  90)   0001473
RR Cet    7158 26.00 6411.647 3.650 -0.820  21.1  6.328   ( 68 of  90)   0001474
RR Cet    7165 26.00 6677.989 2.690 -1.470  24.7  6.239   ( 69 of  90)   0001475
RR Cet    7178 26.00 7411.154 4.280 -0.430  15.7  6.301   ( 70 of  90)   0001476
RR Cet    7179 26.00 7445.746 4.260 -0.240  22.1  6.269   ( 71 of  90)   0001477
RR Cet    7181 26.00 7495.060 4.220 -0.100  24.8  6.156   ( 72 of  90)   0001478
RR Cet    7182 26.00 7511.015 4.180  0.110  39.7  6.190   ( 73 of  90)   0001479
RR Cet    8005 26.01 5197.577 3.230 -2.100 104.7  6.199   ( 74 of  90)   0001480
RR Cet    8006 26.01 5234.625 3.220 -2.050 111.0  6.234   ( 75 of  90)   0001481
RR Cet    8008 26.01 5264.812 3.230 -3.190  31.6  6.241   ( 76 of  90)   0001482
RR Cet    8009 26.01 5276.002 3.200 -1.940 121.5  6.268   ( 77 of  90)   0001483
RR Cet    8010 26.01 5284.109 2.890 -3.190  51.1  6.256   ( 78 of  90)   0001484
RR Cet    8013 26.01 5362.869 3.200 -2.740  76.9  6.411   ( 79 of  90)   0001485
RR Cet    8014 26.01 5414.073 3.220 -3.790  15.8  6.463   ( 80 of  90)   0001486
RR Cet    8015 26.01 5425.257 3.200 -3.360  29.2  6.337   ( 81 of  90)   0001487
RR Cet    8016 26.01 5432.967 3.270 -3.630  20.1  6.466   ( 82 of  90)   0001488
RR Cet    8017 26.01 5534.847 3.250 -2.930  53.2  6.325   ( 83 of  90)   0001489
RR Cet    8020 26.01 6147.741 3.890 -2.720  29.9  6.278   ( 84 of  90)   0001490
RR Cet    8021 26.01 6149.258 3.890 -2.720  21.9  6.108   ( 85 of  90)   0001491
RR Cet    8022 26.01 6238.392 3.890 -2.630  25.0  6.087   ( 86 of  90)   0001492
RR Cet    8023 26.01 6247.557 3.890 -2.330  44.3  6.127   ( 87 of  90)   0001493
RR Cet    8025 26.01 6416.919 3.890 -2.740  22.3  6.133   ( 88 of  90)   0001494
RR Cet    8026 26.01 6516.080 2.890 -3.450  40.8  6.333   ( 89 of  90)   0001495
RR Cet    8028 26.01 7462.407 3.890 -2.730  31.2  6.286   ( 90 of  90)   0001496
RS Boo    7001 26.00 5083.338 0.960 -2.960  94.2  7.295   (  1 of 189)   0001497
RS Boo    7002 26.00 5090.767 4.260 -0.400  70.7  7.269   (  2 of 189)   0001498
RS Boo    7003 26.00 5096.998 4.280 -0.280  94.7  7.496   (  3 of 189)   0001499
RS Boo    7004 26.00 5109.650 4.300 -0.980  51.9  7.627   (  4 of 189)   0001500
RS Boo    7005 26.00 5110.413 0.000 -3.760 111.9  7.484   (  5 of 189)   0001501
RS Boo    7006 26.00 5121.641 4.280 -0.810  58.9  7.536   (  6 of 189)   0001502
RS Boo    7007 26.00 5123.719 1.010 -3.070  83.0  7.299   (  7 of 189)   0001503
RS Boo    7008 26.00 5126.192 4.260 -1.080  42.8  7.558   (  8 of 189)   0001504
RS Boo    7009 26.00 5127.358 0.920 -3.310  72.6  7.329   (  9 of 189)   0001505
RS Boo    7010 26.00 5131.470 2.220 -2.560  56.1  7.496   ( 10 of 189)   0001506
RS Boo    7011 26.00 5133.681 4.180  0.140 123.7  7.410   ( 11 of 189)   0001507
RS Boo    7012 26.00 5141.739 2.420 -2.150  56.2  7.259   ( 12 of 189)   0001508
RS Boo    7013 26.00 5145.094 2.200 -3.230  15.4  7.407   ( 13 of 189)   0001509
RS Boo    7014 26.00 5150.838 0.990 -3.070  98.8  7.487   ( 14 of 189)   0001510
RS Boo    7015 26.00 5151.910 1.010 -3.320  63.5  7.302   ( 15 of 189)   0001511
RS Boo    7016 26.00 5159.050 4.280 -0.820  47.5  7.385   ( 16 of 189)   0001512
RS Boo    7017 26.00 5162.292 4.180  0.020 117.6  7.407   ( 17 of 189)   0001513
RS Boo    7018 26.00 5164.553 4.430 -1.360  17.7  7.483   ( 18 of 189)   0001514
RS Boo    7020 26.00 5166.281 0.000 -4.200  75.1  7.436   ( 19 of 189)   0001515
RS Boo    7021 26.00 5171.595 1.490 -1.790 147.4  7.404   ( 20 of 189)   0001516
RS Boo    7022 26.00 5180.056 4.470 -1.260  22.2  7.533   ( 21 of 189)   0001517
RS Boo    7023 26.00 5184.265 4.280 -1.000  38.8  7.431   ( 22 of 189)   0001518
RS Boo    7024 26.00 5187.914 4.140 -1.260  29.5  7.413   ( 23 of 189)   0001519
RS Boo    7025 26.00 5191.455 3.040 -0.660 146.1  7.605   ( 24 of 189)   0001520
RS Boo    7026 26.00 5192.343 3.000 -0.520 146.9  7.442   ( 25 of 189)   0001521
RS Boo    7027 26.00 5194.941 1.560 -2.090 112.3  7.200   ( 26 of 189)   0001522
RS Boo    7028 26.00 5195.468 4.220  0.000  82.9  6.998   ( 27 of 189)   0001523
RS Boo    7029 26.00 5196.077 4.260 -0.450  48.4  7.011   ( 28 of 189)   0001524
RS Boo    7030 26.00 5198.711 2.220 -2.140  74.6  7.309   ( 29 of 189)   0001525
RS Boo    7031 26.00 5215.179 3.270 -0.930  91.4  7.230   ( 30 of 189)   0001526
RS Boo    7032 26.00 5216.274 1.610 -2.150 109.0  7.254   ( 31 of 189)   0001527
RS Boo    7033 26.00 5217.389 3.210 -1.100  82.1  7.222   ( 32 of 189)   0001528
RS Boo    7034 26.00 5225.525 0.110 -4.790  24.6  7.388   ( 33 of 189)   0001529
RS Boo    7035 26.00 5228.403 4.220 -1.290  31.1  7.538   ( 34 of 189)   0001530
RS Boo    7038 26.00 5242.491 3.630 -0.840  69.1  7.150   ( 35 of 189)   0001531
RS Boo    7039 26.00 5243.773 4.260 -1.150  34.6  7.493   ( 36 of 189)   0001532
RS Boo    7040 26.00 5250.645 2.200 -2.050  76.0  7.216   ( 37 of 189)   0001533
RS Boo    7041 26.00 5253.461 3.280 -1.670  43.6  7.332   ( 38 of 189)   0001534
RS Boo    7042 26.00 5263.305 3.270 -0.970  95.4  7.323   ( 39 of 189)   0001535
RS Boo    7043 26.00 5266.555 3.000 -0.490 145.3  7.376   ( 40 of 189)   0001536
RS Boo    7045 26.00 5281.790 3.040 -1.020 114.3  7.447   ( 41 of 189)   0001537
RS Boo    7046 26.00 5283.621 3.240 -0.630 128.9  7.462   ( 42 of 189)   0001538
RS Boo    7047 26.00 5288.528 3.700 -1.670  30.9  7.477   ( 43 of 189)   0001539
RS Boo    7048 26.00 5302.299 3.280 -0.880 101.1  7.320   ( 44 of 189)   0001540
RS Boo    7049 26.00 5307.360 1.610 -2.990  71.7  7.588   ( 45 of 189)   0001541
RS Boo    7050 26.00 5322.041 2.280 -3.030  26.5  7.544   ( 46 of 189)   0001542
RS Boo    7052 26.00 5329.987 4.080 -1.300  33.4  7.471   ( 47 of 189)   0001543
RS Boo    7053 26.00 5332.899 1.560 -2.940  66.0  7.421   ( 48 of 189)   0001544
RS Boo    7054 26.00 5339.928 3.270 -0.680 108.0  7.210   ( 49 of 189)   0001545
RS Boo    7055 26.00 5341.023 1.610 -2.060 137.1  7.583   ( 50 of 189)   0001546
RS Boo    7056 26.00 5364.858 4.450  0.220 102.6  7.244   ( 51 of 189)   0001547
RS Boo    7057 26.00 5365.396 3.570 -1.440  56.3  7.524   ( 52 of 189)   0001548
RS Boo    7058 26.00 5367.479 4.420  0.350 117.2  7.308   ( 53 of 189)   0001549
RS Boo    7059 26.00 5369.958 4.370  0.350 118.8  7.289   ( 54 of 189)   0001550
RS Boo    7061 26.00 5373.698 4.470 -0.860  42.0  7.497   ( 55 of 189)   0001551
RS Boo    7062 26.00 5379.574 3.700 -1.480  33.8  7.336   ( 56 of 189)   0001552
RS Boo    7063 26.00 5383.369 4.310  0.500 135.4  7.348   ( 57 of 189)   0001553
RS Boo    7064 26.00 5389.479 4.420 -0.410  63.4  7.306   ( 58 of 189)   0001554
RS Boo    7065 26.00 5391.461 4.150 -0.830  52.9  7.356   ( 59 of 189)   0001555
RS Boo    7066 26.00 5393.167 3.240 -0.910 104.2  7.354   ( 60 of 189)   0001556
RS Boo    7068 26.00 5398.277 4.450 -0.670  49.2  7.394   ( 61 of 189)   0001557
RS Boo    7069 26.00 5400.502 4.370 -0.160  93.4  7.420   ( 62 of 189)   0001558
RS Boo    7071 26.00 5410.910 4.470  0.280 105.0  7.235   ( 63 of 189)   0001559
RS Boo    7072 26.00 5415.192 4.390  0.500 132.5  7.354   ( 64 of 189)   0001560
RS Boo    7073 26.00 5424.069 4.320  0.520 146.0  7.478   ( 65 of 189)   0001561
RS Boo    7076 26.00 5445.042 4.390 -0.020  98.4  7.358   ( 66 of 189)   0001562
RS Boo    7079 26.00 5466.390 4.370 -0.630  56.6  7.391   ( 67 of 189)   0001563
RS Boo    7080 26.00 5473.900 4.150 -0.760  57.3  7.343   ( 68 of 189)   0001564
RS Boo    7081 26.00 5497.516 1.010 -2.850 109.0  7.391   ( 69 of 189)   0001565
RS Boo    7082 26.00 5501.464 0.960 -2.950  95.6  7.265   ( 70 of 189)   0001566
RS Boo    7083 26.00 5506.778 0.990 -2.800 108.9  7.321   ( 71 of 189)   0001567
RS Boo    7084 26.00 5535.417 4.190 -0.750  57.0  7.363   ( 72 of 189)   0001568
RS Boo    7085 26.00 5543.147 3.700 -1.570  37.1  7.475   ( 73 of 189)   0001569
RS Boo    7086 26.00 5543.937 4.220 -1.140  37.0  7.481   ( 74 of 189)   0001570
RS Boo    7087 26.00 5554.882 4.550 -0.440  66.3  7.482   ( 75 of 189)   0001571
RS Boo    7088 26.00 5560.207 4.430 -1.190  27.2  7.527   ( 76 of 189)   0001572
RS Boo    7089 26.00 5562.706 4.430 -0.660  34.8  7.139   ( 77 of 189)   0001573
RS Boo    7090 26.00 5565.704 4.610 -0.290  60.3  7.301   ( 78 of 189)   0001574
RS Boo    7091 26.00 5569.618 3.420 -0.540 111.8  7.239   ( 79 of 189)   0001575
RS Boo    7092 26.00 5572.841 3.400 -0.310 140.1  7.429   ( 80 of 189)   0001576
RS Boo    7093 26.00 5576.090 3.430 -1.000  89.2  7.387   ( 81 of 189)   0001577
RS Boo    7094 26.00 5586.756 3.370 -0.210 140.6  7.308   ( 82 of 189)   0001578
RS Boo    7096 26.00 5618.631 4.210 -1.380  24.5  7.476   ( 83 of 189)   0001579
RS Boo    7098 26.00 5624.542 3.420 -0.900  98.7  7.406   ( 84 of 189)   0001580
RS Boo    7099 26.00 5633.975 4.990 -0.270  46.4  7.398   ( 85 of 189)   0001581
RS Boo    7100 26.00 5638.262 4.220 -0.870  52.4  7.439   ( 86 of 189)   0001582
RS Boo    7101 26.00 5641.436 4.260 -1.180  30.9  7.445   ( 87 of 189)   0001583
RS Boo    7102 26.00 5662.515 4.180 -0.540  66.3  7.262   ( 88 of 189)   0001584
RS Boo    7103 26.00 5679.025 4.650 -0.920  33.8  7.564   ( 89 of 189)   0001585
RS Boo    7104 26.00 5686.524 4.550 -0.630  48.4  7.419   ( 90 of 189)   0001586
RS Boo    7105 26.00 5701.545 2.560 -2.220  53.8  7.387   ( 91 of 189)   0001587
RS Boo    7108 26.00 5717.835 4.280 -1.130  35.9  7.498   ( 92 of 189)   0001588
RS Boo    7109 26.00 5731.762 4.260 -1.300  30.4  7.553   ( 93 of 189)   0001589
RS Boo    7110 26.00 5775.080 4.220 -1.200  33.9  7.482   ( 94 of 189)   0001590
RS Boo    7111 26.00 5816.367 4.550 -0.680  45.6  7.425   ( 95 of 189)   0001591
RS Boo    7112 26.00 5859.578 4.550 -0.400  48.5  7.182   ( 96 of 189)   0001592
RS Boo    7113 26.00 5862.353 4.550 -0.060  64.3  7.061   ( 97 of 189)   0001593
RS Boo    7114 26.00 5883.813 3.960 -1.360  37.9  7.487   ( 98 of 189)   0001594
RS Boo    7115 26.00 5905.689 4.650 -0.730  33.4  7.361   ( 99 of 189)   0001595
RS Boo    7116 26.00 5930.173 4.650 -0.230  68.4  7.372   (100 of 189)   0001596
RS Boo    7117 26.00 5934.653 3.930 -1.170  43.6  7.358   (101 of 189)   0001597
RS Boo    7118 26.00 5984.814 4.730 -0.340  57.5  7.402   (102 of 189)   0001598
RS Boo    7119 26.00 5987.066 4.800 -0.560  39.9  7.424   (103 of 189)   0001599
RS Boo    7120 26.00 6003.010 3.880 -1.120  55.2  7.428   (104 of 189)   0001600
RS Boo    7121 26.00 6007.960 4.650 -0.970  33.7  7.604   (105 of 189)   0001601
RS Boo    7122 26.00 6008.554 3.880 -1.080  57.0  7.412   (106 of 189)   0001602
RS Boo    7124 26.00 6024.049 4.550 -0.120  88.3  7.441   (107 of 189)   0001603
RS Boo    7125 26.00 6027.050 4.080 -1.210  41.5  7.491   (108 of 189)   0001604
RS Boo    7126 26.00 6055.992 4.730 -0.460  49.4  7.407   (109 of 189)   0001605
RS Boo    7127 26.00 6065.482 2.610 -1.530  94.9  7.250   (110 of 189)   0001606
RS Boo    7128 26.00 6078.491 4.800 -0.420  52.5  7.470   (111 of 189)   0001607
RS Boo    7129 26.00 6102.173 4.840 -0.630  49.7  7.673   (112 of 189)   0001608
RS Boo    7131 26.00 6136.615 2.450 -1.400 115.0  7.250   (113 of 189)   0001609
RS Boo    7132 26.00 6137.694 2.590 -1.400 103.9  7.218   (114 of 189)   0001610
RS Boo    7133 26.00 6151.617 2.180 -3.300  16.5  7.445   (115 of 189)   0001611
RS Boo    7134 26.00 6157.725 4.080 -1.260  31.0  7.361   (116 of 189)   0001612
RS Boo    7135 26.00 6173.341 2.220 -2.880  26.3  7.297   (117 of 189)   0001613
RS Boo    7136 26.00 6180.203 2.730 -2.780  16.9  7.409   (118 of 189)   0001614
RS Boo    7137 26.00 6191.558 2.430 -1.600 106.1  7.304   (119 of 189)   0001615
RS Boo    7138 26.00 6200.314 2.610 -2.440  35.6  7.363   (120 of 189)   0001616
RS Boo    7139 26.00 6213.429 2.220 -2.660  50.4  7.463   (121 of 189)   0001617
RS Boo    7140 26.00 6219.279 2.200 -2.430  57.3  7.306   (122 of 189)   0001618
RS Boo    7141 26.00 6230.726 2.560 -1.280 117.1  7.249   (123 of 189)   0001619
RS Boo    7142 26.00 6232.639 3.650 -1.270  50.3  7.305   (124 of 189)   0001620
RS Boo    7143 26.00 6246.317 3.600 -0.960  78.1  7.316   (125 of 189)   0001621
RS Boo    7144 26.00 6252.554 2.400 -1.690  95.0  7.215   (126 of 189)   0001622
RS Boo    7145 26.00 6265.131 2.180 -2.550  51.4  7.329   (127 of 189)   0001623
RS Boo    7146 26.00 6297.792 2.220 -2.740  35.7  7.322   (128 of 189)   0001624
RS Boo    7147 26.00 6301.498 3.650 -0.750  83.5  7.216   (129 of 189)   0001625
RS Boo    7148 26.00 6302.494 3.690 -1.200  65.0  7.462   (130 of 189)   0001626
RS Boo    7149 26.00 6322.690 2.590 -2.430  34.6  7.313   (131 of 189)   0001627
RS Boo    7150 26.00 6335.328 2.200 -2.230  70.4  7.264   (132 of 189)   0001628
RS Boo    7151 26.00 6336.823 3.690 -1.050  68.7  7.359   (133 of 189)   0001629
RS Boo    7152 26.00 6344.148 2.430 -2.920  19.7  7.360   (134 of 189)   0001630
RS Boo    7153 26.00 6355.027 2.850 -2.420  31.3  7.468   (135 of 189)   0001631
RS Boo    7154 26.00 6380.746 4.190 -1.400  24.3  7.452   (136 of 189)   0001632
RS Boo    7155 26.00 6393.602 2.430 -1.620 103.4  7.273   (137 of 189)   0001633
RS Boo    7156 26.00 6400.000 3.600 -0.520 113.2  7.342   (138 of 189)   0001634
RS Boo    7157 26.00 6408.016 3.690 -1.050  62.5  7.276   (139 of 189)   0001635
RS Boo    7158 26.00 6411.647 3.650 -0.820  89.1  7.355   (140 of 189)   0001636
RS Boo    7159 26.00 6546.239 2.760 -1.650  76.0  7.261   (141 of 189)   0001637
RS Boo    7160 26.00 6569.209 4.730 -0.420  41.1  7.348   (142 of 189)   0001638
RS Boo    7161 26.00 6575.019 2.590 -2.820  16.7  7.336   (143 of 189)   0001639
RS Boo    7162 26.00 6592.913 2.730 -1.600  86.4  7.294   (144 of 189)   0001640
RS Boo    7163 26.00 6593.871 2.430 -2.420  48.5  7.368   (145 of 189)   0001641
RS Boo    7164 26.00 6609.110 2.560 -2.690  28.7  7.431   (146 of 189)   0001642
RS Boo    7165 26.00 6677.989 2.690 -1.470 102.4  7.322   (147 of 189)   0001643
RS Boo    7166 26.00 6750.150 2.420 -2.620  36.8  7.374   (148 of 189)   0001644
RS Boo    7167 26.00 6810.257 4.610 -1.120  21.2  7.440   (149 of 189)   0001645
RS Boo    7168 26.00 6828.590 4.640 -0.920  28.2  7.419   (150 of 189)   0001646
RS Boo    7169 26.00 6841.335 4.610 -0.750  37.4  7.388   (151 of 189)   0001647
RS Boo    7170 26.00 6843.648 4.550 -0.930  33.5  7.452   (152 of 189)   0001648
RS Boo    7171 26.00 6855.159 4.560 -0.490  42.6  7.168   (153 of 189)   0001649
RS Boo    7172 26.00 6858.145 4.610 -1.060  24.6  7.458   (154 of 189)   0001650
RS Boo    7173 26.00 7038.222 4.220 -1.300  28.0  7.433   (155 of 189)   0001651
RS Boo    7174 26.00 7090.378 4.230 -1.210  34.3  7.466   (156 of 189)   0001652
RS Boo    7175 26.00 7130.922 4.220 -0.790  51.9  7.304   (157 of 189)   0001653
RS Boo    7176 26.00 7164.443 4.190 -0.530  76.3  7.335   (158 of 189)   0001654
RS Boo    7178 26.00 7411.154 4.280 -0.430  67.2  7.188   (159 of 189)   0001655
RS Boo    7179 26.00 7445.746 4.260 -0.240  88.2  7.247   (160 of 189)   0001656
RS Boo    7180 26.00 7491.649 4.300 -1.010  30.7  7.249   (161 of 189)   0001657
RS Boo    7181 26.00 7495.060 4.220 -0.100  93.0  7.132   (162 of 189)   0001658
RS Boo    7182 26.00 7511.015 4.180  0.110 120.2  7.246   (163 of 189)   0001659
RS Boo    7184 26.00 7568.894 4.280 -0.880  43.2  7.306   (164 of 189)   0001660
RS Boo    7185 26.00 7583.787 3.020 -1.990  47.4  7.389   (165 of 189)   0001661
RS Boo    7188 26.00 7748.274 2.950 -1.760  55.6  7.202   (166 of 189)   0001662
RS Boo    7190 26.00 7832.194 4.430  0.020  87.7  7.115   (167 of 189)   0001663
RS Boo    8001 26.01 5120.352 2.830 -4.210  50.3  7.394   (168 of 189)   0001664
RS Boo    8002 26.01 5132.669 2.810 -4.180  53.3  7.387   (169 of 189)   0001665
RS Boo    8003 26.01 5146.127 2.830 -3.910  56.5  7.176   (170 of 189)   0001666
RS Boo    8007 26.01 5256.938 2.890 -4.250  51.8  7.499   (171 of 189)   0001667
RS Boo    8008 26.01 5264.812 3.230 -3.190  99.3  7.347   (172 of 189)   0001668
RS Boo    8010 26.01 5284.109 2.890 -3.190 115.0  7.264   (173 of 189)   0001669
RS Boo    8014 26.01 5414.073 3.220 -3.790  66.8  7.511   (174 of 189)   0001670
RS Boo    8015 26.01 5425.257 3.200 -3.360  93.0  7.399   (175 of 189)   0001671
RS Boo    8016 26.01 5432.967 3.270 -3.630  82.3  7.591   (176 of 189)   0001672
RS Boo    8017 26.01 5534.847 3.250 -2.930 128.2  7.487   (177 of 189)   0001673
RS Boo    8018 26.01 5991.376 3.150 -3.560  73.6  7.279   (178 of 189)   0001674
RS Boo    8019 26.01 6084.111 3.200 -3.810  56.1  7.347   (179 of 189)   0001675
RS Boo    8020 26.01 6147.741 3.890 -2.720  97.9  7.384   (180 of 189)   0001676
RS Boo    8021 26.01 6149.258 3.890 -2.720  88.5  7.263   (181 of 189)   0001677
RS Boo    8022 26.01 6238.392 3.890 -2.630  95.5  7.258   (182 of 189)   0001678
RS Boo    8023 26.01 6247.557 3.890 -2.330 122.5  7.312   (183 of 189)   0001679
RS Boo    8024 26.01 6383.722 5.550 -2.270  27.6  7.341   (184 of 189)   0001680
RS Boo    8025 26.01 6416.919 3.890 -2.740  85.3  7.230   (185 of 189)   0001681
RS Boo    8026 26.01 6516.080 2.890 -3.450 124.9  7.554   (186 of 189)   0001682
RS Boo    8027 26.01 7222.394 3.890 -3.300  52.5  7.343   (187 of 189)   0001683
RS Boo    8028 26.01 7462.407 3.890 -2.730 108.5  7.449   (188 of 189)   0001684
RS Boo    8029 26.01 7515.831 3.900 -3.430  36.5  7.237   (189 of 189)   0001685
SW And    7001 26.00 5083.338 0.960 -2.960  96.3  7.259   (  1 of 176)   0001686
SW And    7002 26.00 5090.767 4.260 -0.400  73.7  7.237   (  2 of 176)   0001687
SW And    7003 26.00 5096.998 4.280 -0.280 103.2  7.474   (  3 of 176)   0001688
SW And    7004 26.00 5109.650 4.300 -0.980  51.5  7.586   (  4 of 176)   0001689
SW And    7005 26.00 5110.413 0.000 -3.760 114.2  7.419   (  5 of 176)   0001690
SW And    7006 26.00 5121.641 4.280 -0.810  61.9  7.526   (  6 of 176)   0001691
SW And    7007 26.00 5123.719 1.010 -3.070  90.2  7.343   (  7 of 176)   0001692
SW And    7008 26.00 5126.192 4.260 -1.080  45.8  7.577   (  8 of 176)   0001693
SW And    7009 26.00 5127.358 0.920 -3.310  77.3  7.369   (  9 of 176)   0001694
SW And    7010 26.00 5131.470 2.220 -2.560  68.5  7.632   ( 10 of 176)   0001695
SW And    7011 26.00 5133.681 4.180  0.140 143.9  7.476   ( 11 of 176)   0001696
SW And    7012 26.00 5141.739 2.420 -2.150  56.8  7.256   ( 12 of 176)   0001697
SW And    7014 26.00 5150.838 0.990 -3.070 100.5  7.435   ( 13 of 176)   0001698
SW And    7015 26.00 5151.910 1.010 -3.320  73.9  7.418   ( 14 of 176)   0001699
SW And    7016 26.00 5159.050 4.280 -0.820  58.0  7.488   ( 15 of 176)   0001700
SW And    7017 26.00 5162.292 4.180  0.020 131.0  7.405   ( 16 of 176)   0001701
SW And    7018 26.00 5164.553 4.430 -1.360  17.0  7.461   ( 17 of 176)   0001702
SW And    7020 26.00 5166.281 0.000 -4.200  76.6  7.454   ( 18 of 176)   0001703
SW And    7022 26.00 5180.056 4.470 -1.260  21.0  7.498   ( 19 of 176)   0001704
SW And    7023 26.00 5184.265 4.280 -1.000  25.1  7.174   ( 20 of 176)   0001705
SW And    7024 26.00 5187.914 4.140 -1.260  23.2  7.279   ( 21 of 176)   0001706
SW And    7027 26.00 5194.941 1.560 -2.090 128.2  7.270   ( 22 of 176)   0001707
SW And    7030 26.00 5198.711 2.220 -2.140  81.5  7.349   ( 23 of 176)   0001708
SW And    7031 26.00 5215.179 3.270 -0.930 101.4  7.251   ( 24 of 176)   0001709
SW And    7032 26.00 5216.274 1.610 -2.150 118.1  7.248   ( 25 of 176)   0001710
SW And    7033 26.00 5217.389 3.210 -1.100  85.2  7.187   ( 26 of 176)   0001711
SW And    7034 26.00 5225.525 0.110 -4.790  21.7  7.385   ( 27 of 176)   0001712
SW And    7035 26.00 5228.403 4.220 -1.290  32.1  7.545   ( 28 of 176)   0001713
SW And    7038 26.00 5242.491 3.630 -0.840  72.6  7.139   ( 29 of 176)   0001714
SW And    7039 26.00 5243.773 4.260 -1.150  46.1  7.648   ( 30 of 176)   0001715
SW And    7040 26.00 5250.645 2.200 -2.050  84.6  7.273   ( 31 of 176)   0001716
SW And    7041 26.00 5253.461 3.280 -1.670  46.4  7.362   ( 32 of 176)   0001717
SW And    7042 26.00 5263.305 3.270 -0.970  97.8  7.247   ( 33 of 176)   0001718
SW And    7045 26.00 5281.790 3.040 -1.020 129.2  7.480   ( 34 of 176)   0001719
SW And    7046 26.00 5283.621 3.240 -0.630 143.5  7.452   ( 35 of 176)   0001720
SW And    7047 26.00 5288.528 3.700 -1.670  29.2  7.445   ( 36 of 176)   0001721
SW And    7048 26.00 5302.299 3.280 -0.880 123.4  7.471   ( 37 of 176)   0001722
SW And    7049 26.00 5307.360 1.610 -2.990  79.2  7.650   ( 38 of 176)   0001723
SW And    7050 26.00 5322.041 2.280 -3.030  24.4  7.526   ( 39 of 176)   0001724
SW And    7052 26.00 5329.987 4.080 -1.300  34.3  7.475   ( 40 of 176)   0001725
SW And    7053 26.00 5332.899 1.560 -2.940  75.5  7.516   ( 41 of 176)   0001726
SW And    7054 26.00 5339.928 3.270 -0.680 122.8  7.253   ( 42 of 176)   0001727
SW And    7055 26.00 5341.023 1.610 -2.060 149.2  7.544   ( 43 of 176)   0001728
SW And    7056 26.00 5364.858 4.450  0.220 118.1  7.291   ( 44 of 176)   0001729
SW And    7057 26.00 5365.396 3.570 -1.440  61.1  7.553   ( 45 of 176)   0001730
SW And    7058 26.00 5367.479 4.420  0.350 130.0  7.288   ( 46 of 176)   0001731
SW And    7059 26.00 5369.958 4.370  0.350 147.3  7.474   ( 47 of 176)   0001732
SW And    7061 26.00 5373.698 4.470 -0.860  40.4  7.449   ( 48 of 176)   0001733
SW And    7062 26.00 5379.574 3.700 -1.480  30.2  7.270   ( 49 of 176)   0001734
SW And    7064 26.00 5389.479 4.420 -0.410  71.2  7.343   ( 50 of 176)   0001735
SW And    7065 26.00 5391.461 4.150 -0.830  57.9  7.384   ( 51 of 176)   0001736
SW And    7066 26.00 5393.167 3.240 -0.910 118.5  7.400   ( 52 of 176)   0001737
SW And    7068 26.00 5398.277 4.450 -0.670  56.7  7.456   ( 53 of 176)   0001738
SW And    7069 26.00 5400.502 4.370 -0.160  99.0  7.370   ( 54 of 176)   0001739
SW And    7071 26.00 5410.910 4.470  0.280 130.8  7.408   ( 55 of 176)   0001740
SW And    7076 26.00 5445.042 4.390 -0.020 113.3  7.410   ( 56 of 176)   0001741
SW And    7079 26.00 5466.390 4.370 -0.630  55.4  7.334   ( 57 of 176)   0001742
SW And    7080 26.00 5473.900 4.150 -0.760  55.5  7.282   ( 58 of 176)   0001743
SW And    7081 26.00 5497.516 1.010 -2.850 116.0  7.379   ( 59 of 176)   0001744
SW And    7082 26.00 5501.464 0.960 -2.950 104.0  7.302   ( 60 of 176)   0001745
SW And    7083 26.00 5506.778 0.990 -2.800 119.4  7.350   ( 61 of 176)   0001746
SW And    7084 26.00 5535.417 4.190 -0.750  53.6  7.282   ( 62 of 176)   0001747
SW And    7085 26.00 5543.147 3.700 -1.570  38.7  7.493   ( 63 of 176)   0001748
SW And    7086 26.00 5543.937 4.220 -1.140  36.3  7.456   ( 64 of 176)   0001749
SW And    7087 26.00 5554.882 4.550 -0.440  71.2  7.479   ( 65 of 176)   0001750
SW And    7088 26.00 5560.207 4.430 -1.190  25.2  7.479   ( 66 of 176)   0001751
SW And    7089 26.00 5562.706 4.430 -0.660  33.9  7.109   ( 67 of 176)   0001752
SW And    7090 26.00 5565.704 4.610 -0.290  71.6  7.383   ( 68 of 176)   0001753
SW And    7091 26.00 5569.618 3.420 -0.540 124.8  7.253   ( 69 of 176)   0001754
SW And    7093 26.00 5576.090 3.430 -1.000  96.9  7.389   ( 70 of 176)   0001755
SW And    7096 26.00 5618.631 4.210 -1.380  23.8  7.458   ( 71 of 176)   0001756
SW And    7097 26.00 5624.038 4.390 -1.480  22.3  7.672   ( 72 of 176)   0001757
SW And    7098 26.00 5624.542 3.420 -0.900 108.5  7.413   ( 73 of 176)   0001758
SW And    7099 26.00 5633.975 4.990 -0.270  47.8  7.380   ( 74 of 176)   0001759
SW And    7100 26.00 5638.262 4.220 -0.870  51.3  7.393   ( 75 of 176)   0001760
SW And    7101 26.00 5641.436 4.260 -1.180  26.5  7.354   ( 76 of 176)   0001761
SW And    7102 26.00 5662.515 4.180 -0.540  75.8  7.319   ( 77 of 176)   0001762
SW And    7103 26.00 5679.025 4.650 -0.920  33.0  7.532   ( 78 of 176)   0001763
SW And    7104 26.00 5686.524 4.550 -0.630  59.6  7.528   ( 79 of 176)   0001764
SW And    7105 26.00 5701.545 2.560 -2.220  44.7  7.267   ( 80 of 176)   0001765
SW And    7106 26.00 5705.981 4.610 -0.530  65.0  7.543   ( 81 of 176)   0001766
SW And    7108 26.00 5717.835 4.280 -1.130  36.2  7.490   ( 82 of 176)   0001767
SW And    7109 26.00 5731.762 4.260 -1.300  29.3  7.525   ( 83 of 176)   0001768
SW And    7110 26.00 5775.080 4.220 -1.200  30.7  7.417   ( 84 of 176)   0001769
SW And    7111 26.00 5816.367 4.550 -0.680  47.8  7.427   ( 85 of 176)   0001770
SW And    7112 26.00 5859.578 4.550 -0.400  49.1  7.161   ( 86 of 176)   0001771
SW And    7113 26.00 5862.353 4.550 -0.060  66.0  7.030   ( 87 of 176)   0001772
SW And    7114 26.00 5883.813 3.960 -1.360  39.4  7.501   ( 88 of 176)   0001773
SW And    7115 26.00 5905.689 4.650 -0.730  35.8  7.385   ( 89 of 176)   0001774
SW And    7116 26.00 5930.173 4.650 -0.230  78.4  7.427   ( 90 of 176)   0001775
SW And    7117 26.00 5934.653 3.930 -1.170  41.1  7.309   ( 91 of 176)   0001776
SW And    7118 26.00 5984.814 4.730 -0.340  59.7  7.385   ( 92 of 176)   0001777
SW And    7119 26.00 5987.066 4.800 -0.560  44.4  7.466   ( 93 of 176)   0001778
SW And    7120 26.00 6003.010 3.880 -1.120  52.2  7.365   ( 94 of 176)   0001779
SW And    7121 26.00 6007.960 4.650 -0.970  36.8  7.639   ( 95 of 176)   0001780
SW And    7122 26.00 6008.554 3.880 -1.080  57.2  7.387   ( 96 of 176)   0001781
SW And    7123 26.00 6020.170 4.610 -0.270  95.7  7.629   ( 97 of 176)   0001782
SW And    7124 26.00 6024.049 4.550 -0.120 101.0  7.493   ( 98 of 176)   0001783
SW And    7125 26.00 6027.050 4.080 -1.210  42.5  7.493   ( 99 of 176)   0001784
SW And    7126 26.00 6055.992 4.730 -0.460  52.4  7.414   (100 of 176)   0001785
SW And    7127 26.00 6065.482 2.610 -1.530 101.2  7.249   (101 of 176)   0001786
SW And    7128 26.00 6078.491 4.800 -0.420  51.4  7.418   (102 of 176)   0001787
SW And    7129 26.00 6102.173 4.840 -0.630  54.3  7.698   (103 of 176)   0001788
SW And    7131 26.00 6136.615 2.450 -1.400 130.8  7.320   (104 of 176)   0001789
SW And    7132 26.00 6137.694 2.590 -1.400 118.4  7.293   (105 of 176)   0001790
SW And    7134 26.00 6157.725 4.080 -1.260  38.3  7.478   (106 of 176)   0001791
SW And    7135 26.00 6173.341 2.220 -2.880  31.3  7.422   (107 of 176)   0001792
SW And    7136 26.00 6180.203 2.730 -2.780  20.0  7.522   (108 of 176)   0001793
SW And    7137 26.00 6191.558 2.430 -1.600 131.8  7.511   (109 of 176)   0001794
SW And    7138 26.00 6200.314 2.610 -2.440  36.9  7.402   (110 of 176)   0001795
SW And    7139 26.00 6213.429 2.220 -2.660  50.8  7.480   (111 of 176)   0001796
SW And    7140 26.00 6219.279 2.200 -2.430  63.4  7.381   (112 of 176)   0001797
SW And    7141 26.00 6230.726 2.560 -1.280 130.3  7.283   (113 of 176)   0001798
SW And    7142 26.00 6232.639 3.650 -1.270  51.2  7.304   (114 of 176)   0001799
SW And    7143 26.00 6246.317 3.600 -0.960  85.4  7.346   (115 of 176)   0001800
SW And    7144 26.00 6252.554 2.400 -1.690 103.1  7.241   (116 of 176)   0001801
SW And    7145 26.00 6265.131 2.180 -2.550  54.0  7.373   (117 of 176)   0001802
SW And    7146 26.00 6297.792 2.220 -2.740  35.5  7.346   (118 of 176)   0001803
SW And    7148 26.00 6302.494 3.690 -1.200  52.6  7.284   (119 of 176)   0001804
SW And    7149 26.00 6322.690 2.590 -2.430  35.0  7.341   (120 of 176)   0001805
SW And    7150 26.00 6335.328 2.200 -2.230  75.3  7.306   (121 of 176)   0001806
SW And    7151 26.00 6336.823 3.690 -1.050  73.0  7.372   (122 of 176)   0001807
SW And    7152 26.00 6344.148 2.430 -2.920  20.4  7.413   (123 of 176)   0001808
SW And    7153 26.00 6355.027 2.850 -2.420  30.6  7.476   (124 of 176)   0001809
SW And    7154 26.00 6380.746 4.190 -1.400  24.3  7.456   (125 of 176)   0001810
SW And    7155 26.00 6393.602 2.430 -1.620 113.5  7.307   (126 of 176)   0001811
SW And    7156 26.00 6400.000 3.600 -0.520 127.8  7.390   (127 of 176)   0001812
SW And    7157 26.00 6408.016 3.690 -1.050  60.1  7.222   (128 of 176)   0001813
SW And    7158 26.00 6411.647 3.650 -0.820  98.3  7.387   (129 of 176)   0001814
SW And    7159 26.00 6546.239 2.760 -1.650  83.5  7.324   (130 of 176)   0001815
SW And    7160 26.00 6569.209 4.730 -0.420  43.0  7.388   (131 of 176)   0001816
SW And    7161 26.00 6575.019 2.590 -2.820  19.3  7.454   (132 of 176)   0001817
SW And    7162 26.00 6592.913 2.730 -1.600  95.0  7.345   (133 of 176)   0001818
SW And    7163 26.00 6593.871 2.430 -2.420  48.7  7.387   (134 of 176)   0001819
SW And    7164 26.00 6609.110 2.560 -2.690  24.7  7.383   (135 of 176)   0001820
SW And    7165 26.00 6677.989 2.690 -1.470 108.9  7.320   (136 of 176)   0001821
SW And    7166 26.00 6750.150 2.420 -2.620  37.8  7.416   (137 of 176)   0001822
SW And    7167 26.00 6810.257 4.610 -1.120  20.7  7.433   (138 of 176)   0001823
SW And    7168 26.00 6828.590 4.640 -0.920  34.2  7.525   (139 of 176)   0001824
SW And    7169 26.00 6841.335 4.610 -0.750  37.2  7.378   (140 of 176)   0001825
SW And    7170 26.00 6843.648 4.550 -0.930  30.5  7.396   (141 of 176)   0001826
SW And    7171 26.00 6855.159 4.560 -0.490  44.8  7.187   (142 of 176)   0001827
SW And    7172 26.00 6858.145 4.610 -1.060  24.1  7.450   (143 of 176)   0001828
SW And    7173 26.00 7038.222 4.220 -1.300  30.2  7.483   (144 of 176)   0001829
SW And    7174 26.00 7090.378 4.230 -1.210  36.3  7.502   (145 of 176)   0001830
SW And    7175 26.00 7130.922 4.220 -0.790  54.3  7.322   (146 of 176)   0001831
SW And    7176 26.00 7164.443 4.190 -0.530  93.1  7.480   (147 of 176)   0001832
SW And    7178 26.00 7411.154 4.280 -0.430  73.9  7.237   (148 of 176)   0001833
SW And    7179 26.00 7445.746 4.260 -0.240 103.4  7.359   (149 of 176)   0001834
SW And    7180 26.00 7491.649 4.300 -1.010  27.9  7.208   (150 of 176)   0001835
SW And    7181 26.00 7495.060 4.220 -0.100 105.9  7.211   (151 of 176)   0001836
SW And    7182 26.00 7511.015 4.180  0.110 135.2  7.305   (152 of 176)   0001837
SW And    7184 26.00 7568.894 4.280 -0.880  45.8  7.343   (153 of 176)   0001838
SW And    7185 26.00 7583.787 3.020 -1.990  46.2  7.391   (154 of 176)   0001839
SW And    7187 26.00 7710.360 4.220 -1.050  31.1  7.235   (155 of 176)   0001840
SW And    7188 26.00 7748.274 2.950 -1.760  65.4  7.328   (156 of 176)   0001841
SW And    7190 26.00 7832.194 4.430  0.020  98.5  7.182   (157 of 176)   0001842
SW And    8001 26.01 5120.352 2.830 -4.210  55.2  7.345   (158 of 176)   0001843
SW And    8002 26.01 5132.669 2.810 -4.180  65.0  7.411   (159 of 176)   0001844
SW And    8007 26.01 5256.938 2.890 -4.250  61.2  7.500   (160 of 176)   0001845
SW And    8008 26.01 5264.812 3.230 -3.190 104.2  7.197   (161 of 176)   0001846
SW And    8010 26.01 5284.109 2.890 -3.190 147.2  7.411   (162 of 176)   0001847
SW And    8014 26.01 5414.073 3.220 -3.790  83.0  7.551   (163 of 176)   0001848
SW And    8015 26.01 5425.257 3.200 -3.360 111.0  7.410   (164 of 176)   0001849
SW And    8016 26.01 5432.967 3.270 -3.630 100.8  7.626   (165 of 176)   0001850
SW And    8017 26.01 5534.847 3.250 -2.930 148.5  7.460   (166 of 176)   0001851
SW And    8018 26.01 5991.376 3.150 -3.560  87.2  7.285   (167 of 176)   0001852
SW And    8019 26.01 6084.111 3.200 -3.810  67.5  7.363   (168 of 176)   0001853
SW And    8020 26.01 6147.741 3.890 -2.720 118.6  7.417   (169 of 176)   0001854
SW And    8021 26.01 6149.258 3.890 -2.720 111.0  7.332   (170 of 176)   0001855
SW And    8022 26.01 6238.392 3.890 -2.630 120.0  7.339   (171 of 176)   0001856
SW And    8024 26.01 6383.722 5.550 -2.270  34.6  7.345   (172 of 176)   0001857
SW And    8025 26.01 6416.919 3.890 -2.740 107.7  7.307   (173 of 176)   0001858
SW And    8027 26.01 7222.394 3.890 -3.300  56.8  7.287   (174 of 176)   0001859
SW And    8028 26.01 7462.407 3.890 -2.730 126.0  7.452   (175 of 176)   0001860
SW And    8029 26.01 7515.831 3.900 -3.430  47.2  7.299   (176 of 176)   0001861
TV Lib    7001 26.00 5083.338 0.960 -2.960  79.9  7.181   (  1 of 189)   0001862
TV Lib    7002 26.00 5090.767 4.260 -0.400  44.7  6.929   (  2 of 189)   0001863
TV Lib    7003 26.00 5096.998 4.280 -0.280  59.3  7.061   (  3 of 189)   0001864
TV Lib    7004 26.00 5109.650 4.300 -0.980  39.0  7.446   (  4 of 189)   0001865
TV Lib    7005 26.00 5110.413 0.000 -3.760  84.9  7.202   (  5 of 189)   0001866
TV Lib    7006 26.00 5121.641 4.280 -0.810  44.1  7.345   (  6 of 189)   0001867
TV Lib    7007 26.00 5123.719 1.010 -3.070  70.9  7.190   (  7 of 189)   0001868
TV Lib    7009 26.00 5127.358 0.920 -3.310  61.3  7.206   (  8 of 189)   0001869
TV Lib    7010 26.00 5131.470 2.220 -2.560  39.7  7.257   (  9 of 189)   0001870
TV Lib    7011 26.00 5133.681 4.180  0.140  98.4  7.201   ( 10 of 189)   0001871
TV Lib    7012 26.00 5141.739 2.420 -2.150  38.5  6.999   ( 11 of 189)   0001872
TV Lib    7014 26.00 5150.838 0.990 -3.070  67.8  7.123   ( 12 of 189)   0001873
TV Lib    7015 26.00 5151.910 1.010 -3.320  51.2  7.142   ( 13 of 189)   0001874
TV Lib    7016 26.00 5159.050 4.280 -0.820  30.0  7.098   ( 14 of 189)   0001875
TV Lib    7017 26.00 5162.292 4.180  0.020  99.4  7.306   ( 15 of 189)   0001876
TV Lib    7020 26.00 5166.281 0.000 -4.200  46.7  7.060   ( 16 of 189)   0001877
TV Lib    7022 26.00 5180.056 4.470 -1.260  15.1  7.323   ( 17 of 189)   0001878
TV Lib    7023 26.00 5184.265 4.280 -1.000  24.9  7.168   ( 18 of 189)   0001879
TV Lib    7024 26.00 5187.914 4.140 -1.260  15.2  7.049   ( 19 of 189)   0001880
TV Lib    7025 26.00 5191.455 3.040 -0.660 118.6  7.409   ( 20 of 189)   0001881
TV Lib    7026 26.00 5192.343 3.000 -0.520 115.2  7.167   ( 21 of 189)   0001882
TV Lib    7027 26.00 5194.941 1.560 -2.090  84.7  6.913   ( 22 of 189)   0001883
TV Lib    7028 26.00 5195.468 4.220  0.000  65.5  6.827   ( 23 of 189)   0001884
TV Lib    7029 26.00 5196.077 4.260 -0.450  45.7  6.992   ( 24 of 189)   0001885
TV Lib    7030 26.00 5198.711 2.220 -2.140  64.5  7.218   ( 25 of 189)   0001886
TV Lib    7031 26.00 5215.179 3.270 -0.930  68.8  6.989   ( 26 of 189)   0001887
TV Lib    7032 26.00 5216.274 1.610 -2.150  88.9  7.087   ( 27 of 189)   0001888
TV Lib    7033 26.00 5217.389 3.210 -1.100  71.6  7.152   ( 28 of 189)   0001889
TV Lib    7034 26.00 5225.525 0.110 -4.790  19.0  7.211   ( 29 of 189)   0001890
TV Lib    7035 26.00 5228.403 4.220 -1.290  30.0  7.516   ( 30 of 189)   0001891
TV Lib    7036 26.00 5232.939 2.940 -0.190 140.6  7.268   ( 31 of 189)   0001892
TV Lib    7038 26.00 5242.491 3.630 -0.840  50.9  6.929   ( 32 of 189)   0001893
TV Lib    7039 26.00 5243.773 4.260 -1.150  18.0  7.124   ( 33 of 189)   0001894
TV Lib    7040 26.00 5250.645 2.200 -2.050  56.8  6.991   ( 34 of 189)   0001895
TV Lib    7041 26.00 5253.461 3.280 -1.670  31.2  7.120   ( 35 of 189)   0001896
TV Lib    7042 26.00 5263.305 3.270 -0.970  78.8  7.189   ( 36 of 189)   0001897
TV Lib    7043 26.00 5266.555 3.000 -0.490 109.7  7.024   ( 37 of 189)   0001898
TV Lib    7045 26.00 5281.790 3.040 -1.020  80.1  7.058   ( 38 of 189)   0001899
TV Lib    7046 26.00 5283.621 3.240 -0.630  89.7  7.008   ( 39 of 189)   0001900
TV Lib    7047 26.00 5288.528 3.700 -1.670  15.8  7.104   ( 40 of 189)   0001901
TV Lib    7048 26.00 5302.299 3.280 -0.880  80.5  7.134   ( 41 of 189)   0001902
TV Lib    7049 26.00 5307.360 1.610 -2.990  47.1  7.265   ( 42 of 189)   0001903
TV Lib    7051 26.00 5324.178 3.210 -0.240 121.8  7.188   ( 43 of 189)   0001904
TV Lib    7052 26.00 5329.987 4.080 -1.300  18.7  7.141   ( 44 of 189)   0001905
TV Lib    7053 26.00 5332.899 1.560 -2.940  41.8  7.086   ( 45 of 189)   0001906
TV Lib    7054 26.00 5339.928 3.270 -0.680  74.5  6.823   ( 46 of 189)   0001907
TV Lib    7055 26.00 5341.023 1.610 -2.060 108.6  7.339   ( 47 of 189)   0001908
TV Lib    7056 26.00 5364.858 4.450  0.220  77.8  6.997   ( 48 of 189)   0001909
TV Lib    7057 26.00 5365.396 3.570 -1.440  38.7  7.271   ( 49 of 189)   0001910
TV Lib    7058 26.00 5367.479 4.420  0.350  86.4  6.988   ( 50 of 189)   0001911
TV Lib    7059 26.00 5369.958 4.370  0.350  91.6  7.035   ( 51 of 189)   0001912
TV Lib    7061 26.00 5373.698 4.470 -0.860  23.7  7.156   ( 52 of 189)   0001913
TV Lib    7062 26.00 5379.574 3.700 -1.480  25.1  7.157   ( 53 of 189)   0001914
TV Lib    7063 26.00 5383.369 4.310  0.500 111.5  7.198   ( 54 of 189)   0001915
TV Lib    7064 26.00 5389.479 4.420 -0.410  46.9  7.101   ( 55 of 189)   0001916
TV Lib    7065 26.00 5391.461 4.150 -0.830  40.1  7.178   ( 56 of 189)   0001917
TV Lib    7066 26.00 5393.167 3.240 -0.910  74.4  7.022   ( 57 of 189)   0001918
TV Lib    7067 26.00 5397.127 0.920 -1.990 137.0  7.185   ( 58 of 189)   0001919
TV Lib    7068 26.00 5398.277 4.450 -0.670  46.8  7.383   ( 59 of 189)   0001920
TV Lib    7069 26.00 5400.502 4.370 -0.160  68.7  7.156   ( 60 of 189)   0001921
TV Lib    7070 26.00 5405.774 0.990 -1.840 134.2  7.042   ( 61 of 189)   0001922
TV Lib    7071 26.00 5410.910 4.470  0.280  91.8  7.193   ( 62 of 189)   0001923
TV Lib    7072 26.00 5415.192 4.390  0.500 102.8  7.092   ( 63 of 189)   0001924
TV Lib    7073 26.00 5424.069 4.320  0.520 118.0  7.284   ( 64 of 189)   0001925
TV Lib    7075 26.00 5434.523 1.010 -2.120 122.2  7.102   ( 65 of 189)   0001926
TV Lib    7076 26.00 5445.042 4.390 -0.020  83.3  7.264   ( 66 of 189)   0001927
TV Lib    7077 26.00 5446.916 0.990 -1.930 136.8  7.176   ( 67 of 189)   0001928
TV Lib    7079 26.00 5466.390 4.370 -0.630  35.1  7.074   ( 68 of 189)   0001929
TV Lib    7080 26.00 5473.900 4.150 -0.760  41.8  7.133   ( 69 of 189)   0001930
TV Lib    7081 26.00 5497.516 1.010 -2.850  89.1  7.226   ( 70 of 189)   0001931
TV Lib    7082 26.00 5501.464 0.960 -2.950  70.3  6.986   ( 71 of 189)   0001932
TV Lib    7083 26.00 5506.778 0.990 -2.800  78.3  6.984   ( 72 of 189)   0001933
TV Lib    7084 26.00 5535.417 4.190 -0.750  36.4  7.063   ( 73 of 189)   0001934
TV Lib    7085 26.00 5543.147 3.700 -1.570  32.4  7.391   ( 74 of 189)   0001935
TV Lib    7086 26.00 5543.937 4.220 -1.140  22.9  7.200   ( 75 of 189)   0001936
TV Lib    7087 26.00 5554.882 4.550 -0.440  44.5  7.198   ( 76 of 189)   0001937
TV Lib    7088 26.00 5560.207 4.430 -1.190  15.8  7.229   ( 77 of 189)   0001938
TV Lib    7089 26.00 5562.706 4.430 -0.660  24.5  6.933   ( 78 of 189)   0001939
TV Lib    7090 26.00 5565.704 4.610 -0.290  43.4  7.080   ( 79 of 189)   0001940
TV Lib    7091 26.00 5569.618 3.420 -0.540  84.2  6.960   ( 80 of 189)   0001941
TV Lib    7092 26.00 5572.841 3.400 -0.310 100.3  6.995   ( 81 of 189)   0001942
TV Lib    7093 26.00 5576.090 3.430 -1.000  68.2  7.169   ( 82 of 189)   0001943
TV Lib    7094 26.00 5586.756 3.370 -0.210 105.9  6.969   ( 83 of 189)   0001944
TV Lib    7095 26.00 5615.644 3.330 -0.140 122.6  7.172   ( 84 of 189)   0001945
TV Lib    7096 26.00 5618.631 4.210 -1.380  18.3  7.308   ( 85 of 189)   0001946
TV Lib    7097 26.00 5624.038 4.390 -1.480  16.3  7.500   ( 86 of 189)   0001947
TV Lib    7098 26.00 5624.542 3.420 -0.900  71.3  7.106   ( 87 of 189)   0001948
TV Lib    7099 26.00 5633.975 4.990 -0.270  30.9  7.149   ( 88 of 189)   0001949
TV Lib    7100 26.00 5638.262 4.220 -0.870  36.9  7.212   ( 89 of 189)   0001950
TV Lib    7101 26.00 5641.436 4.260 -1.180  18.3  7.150   ( 90 of 189)   0001951
TV Lib    7102 26.00 5662.515 4.180 -0.540  49.3  7.055   ( 91 of 189)   0001952
TV Lib    7103 26.00 5679.025 4.650 -0.920  23.3  7.349   ( 92 of 189)   0001953
TV Lib    7105 26.00 5701.545 2.560 -2.220  35.7  7.111   ( 93 of 189)   0001954
TV Lib    7107 26.00 5709.378 3.370 -1.240  65.4  7.306   ( 94 of 189)   0001955
TV Lib    7108 26.00 5717.835 4.280 -1.130  23.1  7.240   ( 95 of 189)   0001956
TV Lib    7110 26.00 5775.080 4.220 -1.200  17.8  7.117   ( 96 of 189)   0001957
TV Lib    7111 26.00 5816.367 4.550 -0.680  27.3  7.110   ( 97 of 189)   0001958
TV Lib    7112 26.00 5859.578 4.550 -0.400  31.6  6.914   ( 98 of 189)   0001959
TV Lib    7113 26.00 5862.353 4.550 -0.060  43.8  6.793   ( 99 of 189)   0001960
TV Lib    7114 26.00 5883.813 3.960 -1.360  18.6  7.076   (100 of 189)   0001961
TV Lib    7115 26.00 5905.689 4.650 -0.730  20.3  7.077   (101 of 189)   0001962
TV Lib    7116 26.00 5930.173 4.650 -0.230  50.4  7.158   (102 of 189)   0001963
TV Lib    7117 26.00 5934.653 3.930 -1.170  25.4  7.028   (103 of 189)   0001964
TV Lib    7118 26.00 5984.814 4.730 -0.340  40.9  7.177   (104 of 189)   0001965
TV Lib    7119 26.00 5987.066 4.800 -0.560  26.8  7.187   (105 of 189)   0001966
TV Lib    7120 26.00 6003.010 3.880 -1.120  33.3  7.094   (106 of 189)   0001967
TV Lib    7121 26.00 6007.960 4.650 -0.970  23.1  7.384   (107 of 189)   0001968
TV Lib    7122 26.00 6008.554 3.880 -1.080  37.7  7.134   (108 of 189)   0001969
TV Lib    7123 26.00 6020.170 4.610 -0.270  48.2  7.124   (109 of 189)   0001970
TV Lib    7124 26.00 6024.049 4.550 -0.120  62.5  7.151   (110 of 189)   0001971
TV Lib    7125 26.00 6027.050 4.080 -1.210  26.8  7.224   (111 of 189)   0001972
TV Lib    7126 26.00 6055.992 4.730 -0.460  30.1  7.095   (112 of 189)   0001973
TV Lib    7127 26.00 6065.482 2.610 -1.530  73.1  7.030   (113 of 189)   0001974
TV Lib    7128 26.00 6078.491 4.800 -0.420  34.2  7.194   (114 of 189)   0001975
TV Lib    7129 26.00 6102.173 4.840 -0.630  38.3  7.512   (115 of 189)   0001976
TV Lib    7131 26.00 6136.615 2.450 -1.400  84.3  6.931   (116 of 189)   0001977
TV Lib    7132 26.00 6137.694 2.590 -1.400  82.5  7.025   (117 of 189)   0001978
TV Lib    7134 26.00 6157.725 4.080 -1.260  22.3  7.167   (118 of 189)   0001979
TV Lib    7135 26.00 6173.341 2.220 -2.880  22.0  7.173   (119 of 189)   0001980
TV Lib    7137 26.00 6191.558 2.430 -1.600  78.5  7.018   (120 of 189)   0001981
TV Lib    7138 26.00 6200.314 2.610 -2.440  18.5  6.980   (121 of 189)   0001982
TV Lib    7139 26.00 6213.429 2.220 -2.660  33.6  7.193   (122 of 189)   0001983
TV Lib    7140 26.00 6219.279 2.200 -2.430  38.4  7.030   (123 of 189)   0001984
TV Lib    7141 26.00 6230.726 2.560 -1.280  94.7  7.072   (124 of 189)   0001985
TV Lib    7142 26.00 6232.639 3.650 -1.270  34.0  7.051   (125 of 189)   0001986
TV Lib    7143 26.00 6246.317 3.600 -0.960  53.5  7.020   (126 of 189)   0001987
TV Lib    7144 26.00 6252.554 2.400 -1.690  71.5  6.970   (127 of 189)   0001988
TV Lib    7145 26.00 6265.131 2.180 -2.550  32.1  7.018   (128 of 189)   0001989
TV Lib    7146 26.00 6297.792 2.220 -2.740  27.3  7.147   (129 of 189)   0001990
TV Lib    7148 26.00 6302.494 3.690 -1.200  33.5  7.003   (130 of 189)   0001991
TV Lib    7149 26.00 6322.690 2.590 -2.430  21.2  7.019   (131 of 189)   0001992
TV Lib    7150 26.00 6335.328 2.200 -2.230  48.2  6.981   (132 of 189)   0001993
TV Lib    7151 26.00 6336.823 3.690 -1.050  56.6  7.232   (133 of 189)   0001994
TV Lib    7153 26.00 6355.027 2.850 -2.420  18.2  7.153   (134 of 189)   0001995
TV Lib    7155 26.00 6393.602 2.430 -1.620  76.2  6.990   (135 of 189)   0001996
TV Lib    7156 26.00 6400.000 3.600 -0.520  79.3  6.972   (136 of 189)   0001997
TV Lib    7157 26.00 6408.016 3.690 -1.050  44.6  7.041   (137 of 189)   0001998
TV Lib    7158 26.00 6411.647 3.650 -0.820  71.5  7.192   (138 of 189)   0001999
TV Lib    7159 26.00 6546.239 2.760 -1.650  55.8  7.025   (139 of 189)   0002000
TV Lib    7160 26.00 6569.209 4.730 -0.420  30.9  7.169   (140 of 189)   0002001
TV Lib    7161 26.00 6575.019 2.590 -2.820  18.2  7.347   (141 of 189)   0002002
TV Lib    7162 26.00 6592.913 2.730 -1.600  61.9  7.019   (142 of 189)   0002003
TV Lib    7163 26.00 6593.871 2.430 -2.420  29.7  7.052   (143 of 189)   0002004
TV Lib    7164 26.00 6609.110 2.560 -2.690  19.7  7.204   (144 of 189)   0002005
TV Lib    7165 26.00 6677.989 2.690 -1.470  81.3  7.133   (145 of 189)   0002006
TV Lib    7166 26.00 6750.150 2.420 -2.620  25.6  7.146   (146 of 189)   0002007
TV Lib    7167 26.00 6810.257 4.610 -1.120  18.9  7.369   (147 of 189)   0002008
TV Lib    7168 26.00 6828.590 4.640 -0.920  18.5  7.183   (148 of 189)   0002009
TV Lib    7169 26.00 6841.335 4.610 -0.750  28.8  7.233   (149 of 189)   0002010
TV Lib    7170 26.00 6843.648 4.550 -0.930  28.5  7.356   (150 of 189)   0002011
TV Lib    7171 26.00 6855.159 4.560 -0.490  29.8  6.951   (151 of 189)   0002012
TV Lib    7173 26.00 7038.222 4.220 -1.300  21.3  7.273   (152 of 189)   0002013
TV Lib    7174 26.00 7090.378 4.230 -1.210  25.3  7.285   (153 of 189)   0002014
TV Lib    7176 26.00 7164.443 4.190 -0.530  40.7  6.862   (154 of 189)   0002015
TV Lib    7178 26.00 7411.154 4.280 -0.430  52.3  7.017   (155 of 189)   0002016
TV Lib    7179 26.00 7445.746 4.260 -0.240  64.8  6.998   (156 of 189)   0002017
TV Lib    7180 26.00 7491.649 4.300 -1.010  20.6  7.019   (157 of 189)   0002018
TV Lib    7181 26.00 7495.060 4.220 -0.100  68.4  6.874   (158 of 189)   0002019
TV Lib    7182 26.00 7511.015 4.180  0.110  85.2  6.885   (159 of 189)   0002020
TV Lib    7184 26.00 7568.894 4.280 -0.880  23.5  6.941   (160 of 189)   0002021
TV Lib    7185 26.00 7583.787 3.020 -1.990  28.8  7.073   (161 of 189)   0002022
TV Lib    7187 26.00 7710.360 4.220 -1.050  17.2  6.889   (162 of 189)   0002023
TV Lib    7188 26.00 7748.274 2.950 -1.760  38.6  6.954   (163 of 189)   0002024
TV Lib    7190 26.00 7832.194 4.430  0.020  62.3  6.834   (164 of 189)   0002025
TV Lib    8001 26.01 5120.352 2.830 -4.210  39.2  7.265   (165 of 189)   0002026
TV Lib    8002 26.01 5132.669 2.810 -4.180  42.7  7.275   (166 of 189)   0002027
TV Lib    8003 26.01 5146.127 2.830 -3.910  36.7  6.921   (167 of 189)   0002028
TV Lib    8005 26.01 5197.577 3.230 -2.100 122.2  6.851   (168 of 189)   0002029
TV Lib    8006 26.01 5234.625 3.220 -2.050 128.2  6.891   (169 of 189)   0002030
TV Lib    8007 26.01 5256.938 2.890 -4.250  41.9  7.395   (170 of 189)   0002031
TV Lib    8008 26.01 5264.812 3.230 -3.190  69.3  7.049   (171 of 189)   0002032
TV Lib    8009 26.01 5276.002 3.200 -1.940 148.1  7.093   (172 of 189)   0002033
TV Lib    8010 26.01 5284.109 2.890 -3.190  83.0  6.960   (173 of 189)   0002034
TV Lib    8013 26.01 5362.869 3.200 -2.740 124.8  7.468   (174 of 189)   0002035
TV Lib    8014 26.01 5414.073 3.220 -3.790  44.0  7.246   (175 of 189)   0002036
TV Lib    8015 26.01 5425.257 3.200 -3.360  74.3  7.261   (176 of 189)   0002037
TV Lib    8016 26.01 5432.967 3.270 -3.630  56.1  7.317   (177 of 189)   0002038
TV Lib    8017 26.01 5534.847 3.250 -2.930  92.6  7.154   (178 of 189)   0002039
TV Lib    8018 26.01 5991.376 3.150 -3.560  45.7  6.957   (179 of 189)   0002040
TV Lib    8019 26.01 6084.111 3.200 -3.810  35.0  7.069   (180 of 189)   0002041
TV Lib    8020 26.01 6147.741 3.890 -2.720  73.3  7.172   (181 of 189)   0002042
TV Lib    8021 26.01 6149.258 3.890 -2.720  68.7  7.103   (182 of 189)   0002043
TV Lib    8022 26.01 6238.392 3.890 -2.630  62.2  6.913   (183 of 189)   0002044
TV Lib    8023 26.01 6247.557 3.890 -2.330 103.1  7.236   (184 of 189)   0002045
TV Lib    8024 26.01 6383.722 5.550 -2.270  17.5  7.130   (185 of 189)   0002046
TV Lib    8025 26.01 6416.919 3.890 -2.740  59.9  6.981   (186 of 189)   0002047
TV Lib    8026 26.01 6516.080 2.890 -3.450 101.2  7.411   (187 of 189)   0002048
TV Lib    8027 26.01 7222.394 3.890 -3.300  27.8  6.978   (188 of 189)   0002049
TV Lib    8029 26.01 7515.831 3.900 -3.430  18.9  6.896   (189 of 189)   0002050
TW Her    7001 26.00 5083.338 0.960 -2.960  30.6  7.136   (  1 of 123)   0002051
TW Her    7002 26.00 5090.767 4.260 -0.400  29.3  7.055   (  2 of 123)   0002052
TW Her    7003 26.00 5096.998 4.280 -0.280  41.0  7.127   (  3 of 123)   0002053
TW Her    7005 26.00 5110.413 0.000 -3.760  31.5  7.206   (  4 of 123)   0002054
TW Her    7006 26.00 5121.641 4.280 -0.810  23.4  7.367   (  5 of 123)   0002055
TW Her    7008 26.00 5126.192 4.260 -1.080  17.5  7.481   (  6 of 123)   0002056
TW Her    7009 26.00 5127.358 0.920 -3.310  16.5  7.152   (  7 of 123)   0002057
TW Her    7011 26.00 5133.681 4.180  0.140  96.6  7.190   (  8 of 123)   0002058
TW Her    7014 26.00 5150.838 0.990 -3.070  31.1  7.274   (  9 of 123)   0002059
TW Her    7015 26.00 5151.910 1.010 -3.320  23.9  7.408   ( 10 of 123)   0002060
TW Her    7016 26.00 5159.050 4.280 -0.820  22.5  7.357   ( 11 of 123)   0002061
TW Her    7017 26.00 5162.292 4.180  0.020  80.2  7.161   ( 12 of 123)   0002062
TW Her    7021 26.00 5171.595 1.490 -1.790  89.0  7.008   ( 13 of 123)   0002063
TW Her    7025 26.00 5191.455 3.040 -0.660  88.9  7.063   ( 14 of 123)   0002064
TW Her    7026 26.00 5192.343 3.000 -0.520  88.8  6.892   ( 15 of 123)   0002065
TW Her    7027 26.00 5194.941 1.560 -2.090  55.5  7.047   ( 16 of 123)   0002066
TW Her    7028 26.00 5195.468 4.220  0.000  32.7  6.680   ( 17 of 123)   0002067
TW Her    7030 26.00 5198.711 2.220 -2.140  25.9  7.193   ( 18 of 123)   0002068
TW Her    7031 26.00 5215.179 3.270 -0.930  42.8  7.041   ( 19 of 123)   0002069
TW Her    7032 26.00 5216.274 1.610 -2.150  44.9  7.023   ( 20 of 123)   0002070
TW Her    7033 26.00 5217.389 3.210 -1.100  31.4  7.001   ( 21 of 123)   0002071
TW Her    7038 26.00 5242.491 3.630 -0.840  18.6  6.797   ( 22 of 123)   0002072
TW Her    7040 26.00 5250.645 2.200 -2.050  25.7  7.082   ( 23 of 123)   0002073
TW Her    7042 26.00 5263.305 3.270 -0.970  38.3  7.019   ( 24 of 123)   0002074
TW Her    7043 26.00 5266.555 3.000 -0.490 106.4  7.012   ( 25 of 123)   0002075
TW Her    7045 26.00 5281.790 3.040 -1.020  60.9  7.161   ( 26 of 123)   0002076
TW Her    7046 26.00 5283.621 3.240 -0.630  81.8  7.120   ( 27 of 123)   0002077
TW Her    7048 26.00 5302.299 3.280 -0.880  52.2  7.109   ( 28 of 123)   0002078
TW Her    7051 26.00 5324.178 3.210 -0.240 120.8  7.047   ( 29 of 123)   0002079
TW Her    7053 26.00 5332.899 1.560 -2.940  17.9  7.305   ( 30 of 123)   0002080
TW Her    7054 26.00 5339.928 3.270 -0.680  48.7  6.860   ( 31 of 123)   0002081
TW Her    7055 26.00 5341.023 1.610 -2.060  70.2  7.197   ( 32 of 123)   0002082
TW Her    7056 26.00 5364.858 4.450  0.220  68.0  7.052   ( 33 of 123)   0002083
TW Her    7058 26.00 5367.479 4.420  0.350  86.5  7.072   ( 34 of 123)   0002084
TW Her    7059 26.00 5369.958 4.370  0.350  95.5  7.114   ( 35 of 123)   0002085
TW Her    7063 26.00 5383.369 4.310  0.500 114.1  7.083   ( 36 of 123)   0002086
TW Her    7064 26.00 5389.479 4.420 -0.410  28.2  7.160   ( 37 of 123)   0002087
TW Her    7065 26.00 5391.461 4.150 -0.830  20.8  7.228   ( 38 of 123)   0002088
TW Her    7066 26.00 5393.167 3.240 -0.910  54.3  7.130   ( 39 of 123)   0002089
TW Her    7067 26.00 5397.127 0.920 -1.990 106.4  6.904   ( 40 of 123)   0002090
TW Her    7068 26.00 5398.277 4.450 -0.670  18.5  7.235   ( 41 of 123)   0002091
TW Her    7069 26.00 5400.502 4.370 -0.160  46.2  7.136   ( 42 of 123)   0002092
TW Her    7070 26.00 5405.774 0.990 -1.840 131.3  7.019   ( 43 of 123)   0002093
TW Her    7071 26.00 5410.910 4.470  0.280  82.8  7.146   ( 44 of 123)   0002094
TW Her    7072 26.00 5415.192 4.390  0.500 112.4  7.126   ( 45 of 123)   0002095
TW Her    7073 26.00 5424.069 4.320  0.520 114.1  7.068   ( 46 of 123)   0002096
TW Her    7074 26.00 5429.696 0.960 -1.880 145.6  7.161   ( 47 of 123)   0002097
TW Her    7075 26.00 5434.523 1.010 -2.120  97.5  7.029   ( 48 of 123)   0002098
TW Her    7076 26.00 5445.042 4.390 -0.020  60.3  7.168   ( 49 of 123)   0002099
TW Her    7077 26.00 5446.916 0.990 -1.930 139.7  7.181   ( 50 of 123)   0002100
TW Her    7079 26.00 5466.390 4.370 -0.630  17.8  7.116   ( 51 of 123)   0002101
TW Her    7080 26.00 5473.900 4.150 -0.760  19.7  7.131   ( 52 of 123)   0002102
TW Her    7081 26.00 5497.516 1.010 -2.850  41.2  7.204   ( 53 of 123)   0002103
TW Her    7082 26.00 5501.464 0.960 -2.950  36.7  7.203   ( 54 of 123)   0002104
TW Her    7083 26.00 5506.778 0.990 -2.800  38.8  7.106   ( 55 of 123)   0002105
TW Her    7087 26.00 5554.882 4.550 -0.440  22.0  7.162   ( 56 of 123)   0002106
TW Her    7090 26.00 5565.704 4.610 -0.290  31.8  7.242   ( 57 of 123)   0002107
TW Her    7091 26.00 5569.618 3.420 -0.540  58.4  6.938   ( 58 of 123)   0002108
TW Her    7092 26.00 5572.841 3.400 -0.310  88.7  6.979   ( 59 of 123)   0002109
TW Her    7094 26.00 5586.756 3.370 -0.210 108.8  7.031   ( 60 of 123)   0002110
TW Her    7095 26.00 5615.644 3.330 -0.140 119.6  7.025   ( 61 of 123)   0002111
TW Her    7098 26.00 5624.542 3.420 -0.900  43.7  7.128   ( 62 of 123)   0002112
TW Her    7099 26.00 5633.975 4.990 -0.270  21.1  7.299   ( 63 of 123)   0002113
TW Her    7102 26.00 5662.515 4.180 -0.540  21.1  6.964   ( 64 of 123)   0002114
TW Her    7104 26.00 5686.524 4.550 -0.630  15.8  7.192   ( 65 of 123)   0002115
TW Her    7107 26.00 5709.378 3.370 -1.240  32.1  7.264   ( 66 of 123)   0002116
TW Her    7112 26.00 5859.578 4.550 -0.400  19.3  7.057   ( 67 of 123)   0002117
TW Her    7113 26.00 5862.353 4.550 -0.060  31.1  6.955   ( 68 of 123)   0002118
TW Her    7115 26.00 5905.689 4.650 -0.730  16.1  7.375   ( 69 of 123)   0002119
TW Her    7116 26.00 5930.173 4.650 -0.230  32.1  7.217   ( 70 of 123)   0002120
TW Her    7117 26.00 5934.653 3.930 -1.170  16.3  7.281   ( 71 of 123)   0002121
TW Her    7118 26.00 5984.814 4.730 -0.340  24.1  7.241   ( 72 of 123)   0002122
TW Her    7120 26.00 6003.010 3.880 -1.120  25.6  7.412   ( 73 of 123)   0002123
TW Her    7122 26.00 6008.554 3.880 -1.080  22.9  7.317   ( 74 of 123)   0002124
TW Her    7123 26.00 6020.170 4.610 -0.270  31.9  7.224   ( 75 of 123)   0002125
TW Her    7124 26.00 6024.049 4.550 -0.120  50.6  7.283   ( 76 of 123)   0002126
TW Her    7126 26.00 6055.992 4.730 -0.460  17.4  7.203   ( 77 of 123)   0002127
TW Her    7127 26.00 6065.482 2.610 -1.530  34.4  7.006   ( 78 of 123)   0002128
TW Her    7128 26.00 6078.491 4.800 -0.420  17.1  7.207   ( 79 of 123)   0002129
TW Her    7129 26.00 6102.173 4.840 -0.630  17.1  7.447   ( 80 of 123)   0002130
TW Her    7131 26.00 6136.615 2.450 -1.400  51.9  6.980   ( 81 of 123)   0002131
TW Her    7132 26.00 6137.694 2.590 -1.400  48.1  7.043   ( 82 of 123)   0002132
TW Her    7137 26.00 6191.558 2.430 -1.600  51.9  7.164   ( 83 of 123)   0002133
TW Her    7141 26.00 6230.726 2.560 -1.280  57.4  7.004   ( 84 of 123)   0002134
TW Her    7142 26.00 6232.639 3.650 -1.270  17.9  7.212   ( 85 of 123)   0002135
TW Her    7143 26.00 6246.317 3.600 -0.960  26.3  7.052   ( 86 of 123)   0002136
TW Her    7144 26.00 6252.554 2.400 -1.690  42.2  7.113   ( 87 of 123)   0002137
TW Her    7147 26.00 6301.498 3.650 -0.750  24.5  6.845   ( 88 of 123)   0002138
TW Her    7150 26.00 6335.328 2.200 -2.230  23.6  7.197   ( 89 of 123)   0002139
TW Her    7151 26.00 6336.823 3.690 -1.050  29.3  7.265   ( 90 of 123)   0002140
TW Her    7155 26.00 6393.602 2.430 -1.620  45.4  7.105   ( 91 of 123)   0002141
TW Her    7156 26.00 6400.000 3.600 -0.520  60.6  7.075   ( 92 of 123)   0002142
TW Her    7157 26.00 6408.016 3.690 -1.050  16.6  6.986   ( 93 of 123)   0002143
TW Her    7158 26.00 6411.647 3.650 -0.820  38.9  7.154   ( 94 of 123)   0002144
TW Her    7159 26.00 6546.239 2.760 -1.650  39.3  7.356   ( 95 of 123)   0002145
TW Her    7162 26.00 6592.913 2.730 -1.600  32.9  7.156   ( 96 of 123)   0002146
TW Her    7165 26.00 6677.989 2.690 -1.470  36.7  7.038   ( 97 of 123)   0002147
TW Her    7171 26.00 6855.159 4.560 -0.490  15.9  7.065   ( 98 of 123)   0002148
TW Her    7176 26.00 7164.443 4.190 -0.530  28.7  7.117   ( 99 of 123)   0002149
TW Her    7179 26.00 7445.746 4.260 -0.240  40.1  7.062   (100 of 123)   0002150
TW Her    7181 26.00 7495.060 4.220 -0.100  48.2  6.997   (101 of 123)   0002151
TW Her    7182 26.00 7511.015 4.180  0.110  61.3  6.905   (102 of 123)   0002152
TW Her    7190 26.00 7832.194 4.430  0.020  41.2  6.951   (103 of 123)   0002153
TW Her    8001 26.01 5120.352 2.830 -4.210  24.0  7.035   (104 of 123)   0002154
TW Her    8002 26.01 5132.669 2.810 -4.180  30.4  7.107   (105 of 123)   0002155
TW Her    8007 26.01 5256.938 2.890 -4.250  29.6  7.221   (106 of 123)   0002156
TW Her    8008 26.01 5264.812 3.230 -3.190  95.2  7.125   (107 of 123)   0002157
TW Her    8010 26.01 5284.109 2.890 -3.190 147.4  7.306   (108 of 123)   0002158
TW Her    8014 26.01 5414.073 3.220 -3.790  52.4  7.315   (109 of 123)   0002159
TW Her    8015 26.01 5425.257 3.200 -3.360  85.8  7.189   (110 of 123)   0002160
TW Her    8016 26.01 5432.967 3.270 -3.630  62.5  7.299   (111 of 123)   0002161
TW Her    8017 26.01 5534.847 3.250 -2.930 134.4  7.206   (112 of 123)   0002162
TW Her    8018 26.01 5991.376 3.150 -3.560  59.3  7.097   (113 of 123)   0002163
TW Her    8019 26.01 6084.111 3.200 -3.810  33.4  7.065   (114 of 123)   0002164
TW Her    8020 26.01 6147.741 3.890 -2.720  87.4  7.088   (115 of 123)   0002165
TW Her    8021 26.01 6149.258 3.890 -2.720  86.0  7.076   (116 of 123)   0002166
TW Her    8022 26.01 6238.392 3.890 -2.630  80.1  6.934   (117 of 123)   0002167
TW Her    8023 26.01 6247.557 3.890 -2.330 135.5  7.111   (118 of 123)   0002168
TW Her    8024 26.01 6383.722 5.550 -2.270  21.6  7.083   (119 of 123)   0002169
TW Her    8025 26.01 6416.919 3.890 -2.740  75.5  7.003   (120 of 123)   0002170
TW Her    8026 26.01 6516.080 2.890 -3.450  90.1  7.074   (121 of 123)   0002171
TW Her    8027 26.01 7222.394 3.890 -3.300  30.7  7.039   (122 of 123)   0002172
TW Her    8028 26.01 7462.407 3.890 -2.730  82.3  7.060   (123 of 123)   0002173
UU Cet    7001 26.00 5083.338 0.960 -2.960  48.6  6.212   (  1 of  95)   0002174
UU Cet    7002 26.00 5090.767 4.260 -0.400  24.2  6.282   (  2 of  95)   0002175
UU Cet    7003 26.00 5096.998 4.280 -0.280  36.9  6.411   (  3 of  95)   0002176
UU Cet    7005 26.00 5110.413 0.000 -3.760  69.8  6.357   (  4 of  95)   0002177
UU Cet    7007 26.00 5123.719 1.010 -3.070  34.7  6.168   (  5 of  95)   0002178
UU Cet    7009 26.00 5127.358 0.920 -3.310  40.1  6.406   (  6 of  95)   0002179
UU Cet    7010 26.00 5131.470 2.220 -2.560  23.9  6.580   (  7 of  95)   0002180
UU Cet    7011 26.00 5133.681 4.180  0.140  76.7  6.410   (  8 of  95)   0002181
UU Cet    7014 26.00 5150.838 0.990 -3.070  48.5  6.344   (  9 of  95)   0002182
UU Cet    7015 26.00 5151.910 1.010 -3.320  31.0  6.354   ( 10 of  95)   0002183
UU Cet    7017 26.00 5162.292 4.180  0.020  72.9  6.482   ( 11 of  95)   0002184
UU Cet    7019 26.00 5165.407 4.220 -0.040  34.6  6.078   ( 12 of  95)   0002185
UU Cet    7020 26.00 5166.281 0.000 -4.200  44.5  6.492   ( 13 of  95)   0002186
UU Cet    7021 26.00 5171.595 1.490 -1.790 125.8  6.426   ( 14 of  95)   0002187
UU Cet    7025 26.00 5191.455 3.040 -0.660  95.2  6.371   ( 15 of  95)   0002188
UU Cet    7026 26.00 5192.343 3.000 -0.520  92.9  6.167   ( 16 of  95)   0002189
UU Cet    7027 26.00 5194.941 1.560 -2.090  76.8  6.221   ( 17 of  95)   0002190
UU Cet    7030 26.00 5198.711 2.220 -2.140  28.6  6.250   ( 18 of  95)   0002191
UU Cet    7031 26.00 5215.179 3.270 -0.930  48.8  6.311   ( 19 of  95)   0002192
UU Cet    7032 26.00 5216.274 1.610 -2.150  68.9  6.239   ( 20 of  95)   0002193
UU Cet    7033 26.00 5217.389 3.210 -1.100  37.1  6.260   ( 21 of  95)   0002194
UU Cet    7036 26.00 5232.939 2.940 -0.190 147.2  6.470   ( 22 of  95)   0002195
UU Cet    7037 26.00 5235.389 4.080 -0.340  21.5  5.994   ( 23 of  95)   0002196
UU Cet    7038 26.00 5242.491 3.630 -0.840  29.0  6.245   ( 24 of  95)   0002197
UU Cet    7042 26.00 5263.305 3.270 -0.970  36.2  6.169   ( 25 of  95)   0002198
UU Cet    7043 26.00 5266.555 3.000 -0.490  99.4  6.208   ( 26 of  95)   0002199
UU Cet    7045 26.00 5281.790 3.040 -1.020  73.4  6.480   ( 27 of  95)   0002200
UU Cet    7046 26.00 5283.621 3.240 -0.630  95.7  6.527   ( 28 of  95)   0002201
UU Cet    7048 26.00 5302.299 3.280 -0.880  47.7  6.252   ( 29 of  95)   0002202
UU Cet    7051 26.00 5324.178 3.210 -0.240 112.6  6.307   ( 30 of  95)   0002203
UU Cet    7053 26.00 5332.899 1.560 -2.940  30.1  6.459   ( 31 of  95)   0002204
UU Cet    7054 26.00 5339.928 3.270 -0.680  56.0  6.146   ( 32 of  95)   0002205
UU Cet    7055 26.00 5341.023 1.610 -2.060  86.2  6.330   ( 33 of  95)   0002206
UU Cet    7056 26.00 5364.858 4.450  0.220  61.0  6.383   ( 34 of  95)   0002207
UU Cet    7058 26.00 5367.479 4.420  0.350  64.7  6.270   ( 35 of  95)   0002208
UU Cet    7059 26.00 5369.958 4.370  0.350  80.6  6.410   ( 36 of  95)   0002209
UU Cet    7063 26.00 5383.369 4.310  0.500  89.0  6.301   ( 37 of  95)   0002210
UU Cet    7066 26.00 5393.167 3.240 -0.910  54.0  6.322   ( 38 of  95)   0002211
UU Cet    7067 26.00 5397.127 0.920 -1.990 142.4  6.279   ( 39 of  95)   0002212
UU Cet    7069 26.00 5400.502 4.370 -0.160  44.8  6.480   ( 40 of  95)   0002213
UU Cet    7071 26.00 5410.910 4.470  0.280  56.0  6.278   ( 41 of  95)   0002214
UU Cet    7072 26.00 5415.192 4.390  0.500  80.9  6.279   ( 42 of  95)   0002215
UU Cet    7073 26.00 5424.069 4.320  0.520 101.7  6.436   ( 43 of  95)   0002216
UU Cet    7075 26.00 5434.523 1.010 -2.120 125.1  6.266   ( 44 of  95)   0002217
UU Cet    7076 26.00 5445.042 4.390 -0.020  56.8  6.513   ( 45 of  95)   0002218
UU Cet    7077 26.00 5446.916 0.990 -1.930 142.6  6.283   ( 46 of  95)   0002219
UU Cet    7079 26.00 5466.390 4.370 -0.630  21.9  6.548   ( 47 of  95)   0002220
UU Cet    7081 26.00 5497.516 1.010 -2.850  69.4  6.365   ( 48 of  95)   0002221
UU Cet    7082 26.00 5501.464 0.960 -2.950  41.4  6.077   ( 49 of  95)   0002222
UU Cet    7083 26.00 5506.778 0.990 -2.800  58.0  6.167   ( 50 of  95)   0002223
UU Cet    7090 26.00 5565.704 4.610 -0.290  34.5  6.666   ( 51 of  95)   0002224
UU Cet    7091 26.00 5569.618 3.420 -0.540  65.3  6.244   ( 52 of  95)   0002225
UU Cet    7092 26.00 5572.841 3.400 -0.310  85.3  6.221   ( 53 of  95)   0002226
UU Cet    7093 26.00 5576.090 3.430 -1.000  32.9  6.278   ( 54 of  95)   0002227
UU Cet    7094 26.00 5586.756 3.370 -0.210  90.2  6.148   ( 55 of  95)   0002228
UU Cet    7095 26.00 5615.644 3.330 -0.140 118.7  6.375   ( 56 of  95)   0002229
UU Cet    7098 26.00 5624.542 3.420 -0.900  42.9  6.320   ( 57 of  95)   0002230
UU Cet    7107 26.00 5709.378 3.370 -1.240  44.6  6.634   ( 58 of  95)   0002231
UU Cet    7123 26.00 6020.170 4.610 -0.270  19.1  6.319   ( 59 of  95)   0002232
UU Cet    7124 26.00 6024.049 4.550 -0.120  36.5  6.460   ( 60 of  95)   0002233
UU Cet    7127 26.00 6065.482 2.610 -1.530  34.6  6.060   ( 61 of  95)   0002234
UU Cet    7131 26.00 6136.615 2.450 -1.400  67.3  6.201   ( 62 of  95)   0002235
UU Cet    7132 26.00 6137.694 2.590 -1.400  51.6  6.146   ( 63 of  95)   0002236
UU Cet    7137 26.00 6191.558 2.430 -1.600  49.9  6.174   ( 64 of  95)   0002237
UU Cet    7141 26.00 6230.726 2.560 -1.280  68.3  6.189   ( 65 of  95)   0002238
UU Cet    7142 26.00 6232.639 3.650 -1.270  21.5  6.499   ( 66 of  95)   0002239
UU Cet    7143 26.00 6246.317 3.600 -0.960  24.1  6.201   ( 67 of  95)   0002240
UU Cet    7144 26.00 6252.554 2.400 -1.690  51.2  6.249   ( 68 of  95)   0002241
UU Cet    7145 26.00 6265.131 2.180 -2.550  19.9  6.384   ( 69 of  95)   0002242
UU Cet    7150 26.00 6335.328 2.200 -2.230  29.6  6.282   ( 70 of  95)   0002243
UU Cet    7151 26.00 6336.823 3.690 -1.050  30.3  6.491   ( 71 of  95)   0002244
UU Cet    7155 26.00 6393.602 2.430 -1.620  55.3  6.250   ( 72 of  95)   0002245
UU Cet    7156 26.00 6400.000 3.600 -0.520  60.1  6.293   ( 73 of  95)   0002246
UU Cet    7157 26.00 6408.016 3.690 -1.050  19.0  6.247   ( 74 of  95)   0002247
UU Cet    7158 26.00 6411.647 3.650 -0.820  43.7  6.430   ( 75 of  95)   0002248
UU Cet    7160 26.00 6569.209 4.730 -0.420  20.5  6.655   ( 76 of  95)   0002249
UU Cet    7162 26.00 6592.913 2.730 -1.600  56.5  6.517   ( 77 of  95)   0002250
UU Cet    7165 26.00 6677.989 2.690 -1.470  43.9  6.183   ( 78 of  95)   0002251
UU Cet    7181 26.00 7495.060 4.220 -0.100  54.4  6.327   ( 79 of  95)   0002252
UU Cet    7182 26.00 7511.015 4.180  0.110  66.6  6.223   ( 80 of  95)   0002253
UU Cet    7190 26.00 7832.194 4.430  0.020  38.7  6.173   ( 81 of  95)   0002254
UU Cet    8005 26.01 5197.577 3.230 -2.100 121.5  6.256   ( 82 of  95)   0002255
UU Cet    8006 26.01 5234.625 3.220 -2.050 133.6  6.341   ( 83 of  95)   0002256
UU Cet    8009 26.01 5276.002 3.200 -1.940 132.3  6.192   ( 84 of  95)   0002257
UU Cet    8010 26.01 5284.109 2.890 -3.190  69.1  6.437   ( 85 of  95)   0002258
UU Cet    8013 26.01 5362.869 3.200 -2.740  89.1  6.488   ( 86 of  95)   0002259
UU Cet    8015 26.01 5425.257 3.200 -3.360  36.0  6.465   ( 87 of  95)   0002260
UU Cet    8017 26.01 5534.847 3.250 -2.930  64.4  6.446   ( 88 of  95)   0002261
UU Cet    8020 26.01 6147.741 3.890 -2.720  33.4  6.388   ( 89 of  95)   0002262
UU Cet    8021 26.01 6149.258 3.890 -2.720  18.9  6.091   ( 90 of  95)   0002263
UU Cet    8022 26.01 6238.392 3.890 -2.630  18.9  5.998   ( 91 of  95)   0002264
UU Cet    8023 26.01 6247.557 3.890 -2.330  46.3  6.186   ( 92 of  95)   0002265
UU Cet    8025 26.01 6416.919 3.890 -2.740  24.8  6.239   ( 93 of  95)   0002266
UU Cet    8026 26.01 6516.080 2.890 -3.450  49.0  6.402   ( 94 of  95)   0002267
UU Cet    8028 26.01 7462.407 3.890 -2.730  46.5  6.535   ( 95 of  95)   0002268
V413 Oph  7001 26.00 5083.338 0.960 -2.960  29.7  6.653   (  1 of 114)   0002269
V413 Oph  7002 26.00 5090.767 4.260 -0.400  24.6  6.655   (  2 of 114)   0002270
V413 Oph  7003 26.00 5096.998 4.280 -0.280  34.5  6.734   (  3 of 114)   0002271
V413 Oph  7004 26.00 5109.650 4.300 -0.980  16.0  7.050   (  4 of 114)   0002272
V413 Oph  7005 26.00 5110.413 0.000 -3.760  37.9  6.795   (  5 of 114)   0002273
V413 Oph  7006 26.00 5121.641 4.280 -0.810  18.5  6.935   (  6 of 114)   0002274
V413 Oph  7007 26.00 5123.719 1.010 -3.070  20.6  6.613   (  7 of 114)   0002275
V413 Oph  7009 26.00 5127.358 0.920 -3.310  18.9  6.737   (  8 of 114)   0002276
V413 Oph  7011 26.00 5133.681 4.180  0.140  76.4  6.780   (  9 of 114)   0002277
V413 Oph  7012 26.00 5141.739 2.420 -2.150  22.9  6.894   ( 10 of 114)   0002278
V413 Oph  7014 26.00 5150.838 0.990 -3.070  29.4  6.779   ( 11 of 114)   0002279
V413 Oph  7015 26.00 5151.910 1.010 -3.320  18.6  6.811   ( 12 of 114)   0002280
V413 Oph  7016 26.00 5159.050 4.280 -0.820  16.6  6.891   ( 13 of 114)   0002281
V413 Oph  7017 26.00 5162.292 4.180  0.020  66.3  6.776   ( 14 of 114)   0002282
V413 Oph  7021 26.00 5171.595 1.490 -1.790  83.0  6.605   ( 15 of 114)   0002283
V413 Oph  7025 26.00 5191.455 3.040 -0.660  77.7  6.678   ( 16 of 114)   0002284
V413 Oph  7026 26.00 5192.343 3.000 -0.520  82.0  6.556   ( 17 of 114)   0002285
V413 Oph  7027 26.00 5194.941 1.560 -2.090  55.4  6.641   ( 18 of 114)   0002286
V413 Oph  7030 26.00 5198.711 2.220 -2.140  41.9  7.050   ( 19 of 114)   0002287
V413 Oph  7031 26.00 5215.179 3.270 -0.930  41.6  6.684   ( 20 of 114)   0002288
V413 Oph  7032 26.00 5216.274 1.610 -2.150  45.0  6.606   ( 21 of 114)   0002289
V413 Oph  7033 26.00 5217.389 3.210 -1.100  27.4  6.571   ( 22 of 114)   0002290
V413 Oph  7036 26.00 5232.939 2.940 -0.190 134.3  6.856   ( 23 of 114)   0002291
V413 Oph  7038 26.00 5242.491 3.630 -0.840  24.2  6.582   ( 24 of 114)   0002292
V413 Oph  7040 26.00 5250.645 2.200 -2.050  23.8  6.631   ( 25 of 114)   0002293
V413 Oph  7042 26.00 5263.305 3.270 -0.970  36.6  6.647   ( 26 of 114)   0002294
V413 Oph  7043 26.00 5266.555 3.000 -0.490  87.5  6.588   ( 27 of 114)   0002295
V413 Oph  7045 26.00 5281.790 3.040 -1.020  57.2  6.793   ( 28 of 114)   0002296
V413 Oph  7046 26.00 5283.621 3.240 -0.630  74.9  6.775   ( 29 of 114)   0002297
V413 Oph  7048 26.00 5302.299 3.280 -0.880  47.1  6.716   ( 30 of 114)   0002298
V413 Oph  7049 26.00 5307.360 1.610 -2.990  21.6  7.039   ( 31 of 114)   0002299
V413 Oph  7051 26.00 5324.178 3.210 -0.240 102.2  6.688   ( 32 of 114)   0002300
V413 Oph  7054 26.00 5339.928 3.270 -0.680  56.2  6.625   ( 33 of 114)   0002301
V413 Oph  7055 26.00 5341.023 1.610 -2.060  70.9  6.828   ( 34 of 114)   0002302
V413 Oph  7056 26.00 5364.858 4.450  0.220  54.4  6.647   ( 35 of 114)   0002303
V413 Oph  7058 26.00 5367.479 4.420  0.350  68.5  6.667   ( 36 of 114)   0002304
V413 Oph  7059 26.00 5369.958 4.370  0.350  78.0  6.740   ( 37 of 114)   0002305
V413 Oph  7060 26.00 5371.489 0.960 -1.650 147.0  6.845   ( 38 of 114)   0002306
V413 Oph  7061 26.00 5373.698 4.470 -0.860  16.1  7.061   ( 39 of 114)   0002307
V413 Oph  7063 26.00 5383.369 4.310  0.500  90.0  6.687   ( 40 of 114)   0002308
V413 Oph  7064 26.00 5389.479 4.420 -0.410  20.6  6.693   ( 41 of 114)   0002309
V413 Oph  7066 26.00 5393.167 3.240 -0.910  54.1  6.803   ( 42 of 114)   0002310
V413 Oph  7067 26.00 5397.127 0.920 -1.990 102.5  6.549   ( 43 of 114)   0002311
V413 Oph  7069 26.00 5400.502 4.370 -0.160  46.5  6.858   ( 44 of 114)   0002312
V413 Oph  7070 26.00 5405.774 0.990 -1.840 116.4  6.631   ( 45 of 114)   0002313
V413 Oph  7071 26.00 5410.910 4.470  0.280  61.9  6.697   ( 46 of 114)   0002314
V413 Oph  7072 26.00 5415.192 4.390  0.500  87.9  6.723   ( 47 of 114)   0002315
V413 Oph  7073 26.00 5424.069 4.320  0.520  96.3  6.749   ( 48 of 114)   0002316
V413 Oph  7074 26.00 5429.696 0.960 -1.880 131.1  6.842   ( 49 of 114)   0002317
V413 Oph  7075 26.00 5434.523 1.010 -2.120  96.6  6.682   ( 50 of 114)   0002318
V413 Oph  7076 26.00 5445.042 4.390 -0.020  40.9  6.653   ( 51 of 114)   0002319
V413 Oph  7077 26.00 5446.916 0.990 -1.930 125.4  6.838   ( 52 of 114)   0002320
V413 Oph  7078 26.00 5455.609 1.010 -1.750 145.8  6.963   ( 53 of 114)   0002321
V413 Oph  7081 26.00 5497.516 1.010 -2.850  49.3  6.859   ( 54 of 114)   0002322
V413 Oph  7082 26.00 5501.464 0.960 -2.950  27.7  6.586   ( 55 of 114)   0002323
V413 Oph  7083 26.00 5506.778 0.990 -2.800  40.0  6.665   ( 56 of 114)   0002324
V413 Oph  7087 26.00 5554.882 4.550 -0.440  17.6  6.746   ( 57 of 114)   0002325
V413 Oph  7090 26.00 5565.704 4.610 -0.290  21.4  6.742   ( 58 of 114)   0002326
V413 Oph  7091 26.00 5569.618 3.420 -0.540  50.2  6.524   ( 59 of 114)   0002327
V413 Oph  7092 26.00 5572.841 3.400 -0.310  73.8  6.566   ( 60 of 114)   0002328
V413 Oph  7093 26.00 5576.090 3.430 -1.000  29.4  6.676   ( 61 of 114)   0002329
V413 Oph  7094 26.00 5586.756 3.370 -0.210  87.6  6.605   ( 62 of 114)   0002330
V413 Oph  7095 26.00 5615.644 3.330 -0.140 108.6  6.762   ( 63 of 114)   0002331
V413 Oph  7098 26.00 5624.542 3.420 -0.900  38.0  6.711   ( 64 of 114)   0002332
V413 Oph  7099 26.00 5633.975 4.990 -0.270  15.1  6.848   ( 65 of 114)   0002333
V413 Oph  7102 26.00 5662.515 4.180 -0.540  21.3  6.646   ( 66 of 114)   0002334
V413 Oph  7107 26.00 5709.378 3.370 -1.240  32.8  6.925   ( 67 of 114)   0002335
V413 Oph  7113 26.00 5862.353 4.550 -0.060  19.2  6.405   ( 68 of 114)   0002336
V413 Oph  7116 26.00 5930.173 4.650 -0.230  23.3  6.754   ( 69 of 114)   0002337
V413 Oph  7118 26.00 5984.814 4.730 -0.340  21.1  6.876   ( 70 of 114)   0002338
V413 Oph  7120 26.00 6003.010 3.880 -1.120  17.6  6.886   ( 71 of 114)   0002339
V413 Oph  7122 26.00 6008.554 3.880 -1.080  16.0  6.799   ( 72 of 114)   0002340
V413 Oph  7123 26.00 6020.170 4.610 -0.270  23.5  6.766   ( 73 of 114)   0002341
V413 Oph  7124 26.00 6024.049 4.550 -0.120  37.7  6.829   ( 74 of 114)   0002342
V413 Oph  7127 26.00 6065.482 2.610 -1.530  36.3  6.650   ( 75 of 114)   0002343
V413 Oph  7128 26.00 6078.491 4.800 -0.420  16.1  6.876   ( 76 of 114)   0002344
V413 Oph  7129 26.00 6102.173 4.840 -0.630  15.1  7.086   ( 77 of 114)   0002345
V413 Oph  7131 26.00 6136.615 2.450 -1.400  53.4  6.627   ( 78 of 114)   0002346
V413 Oph  7132 26.00 6137.694 2.590 -1.400  42.7  6.598   ( 79 of 114)   0002347
V413 Oph  7137 26.00 6191.558 2.430 -1.600  46.2  6.715   ( 80 of 114)   0002348
V413 Oph  7139 26.00 6213.429 2.220 -2.660  16.1  7.034   ( 81 of 114)   0002349
V413 Oph  7141 26.00 6230.726 2.560 -1.280  51.2  6.567   ( 82 of 114)   0002350
V413 Oph  7143 26.00 6246.317 3.600 -0.960  23.3  6.639   ( 83 of 114)   0002351
V413 Oph  7144 26.00 6252.554 2.400 -1.690  36.7  6.641   ( 84 of 114)   0002352
V413 Oph  7151 26.00 6336.823 3.690 -1.050  19.1  6.699   ( 85 of 114)   0002353
V413 Oph  7155 26.00 6393.602 2.430 -1.620  44.0  6.701   ( 86 of 114)   0002354
V413 Oph  7156 26.00 6400.000 3.600 -0.520  57.4  6.733   ( 87 of 114)   0002355
V413 Oph  7157 26.00 6408.016 3.690 -1.050  18.2  6.675   ( 88 of 114)   0002356
V413 Oph  7158 26.00 6411.647 3.650 -0.820  32.5  6.717   ( 89 of 114)   0002357
V413 Oph  7159 26.00 6546.239 2.760 -1.650  20.3  6.616   ( 90 of 114)   0002358
V413 Oph  7162 26.00 6592.913 2.730 -1.600  31.9  6.749   ( 91 of 114)   0002359
V413 Oph  7165 26.00 6677.989 2.690 -1.470  43.0  6.746   ( 92 of 114)   0002360
V413 Oph  7178 26.00 7411.154 4.280 -0.430  31.0  6.803   ( 93 of 114)   0002361
V413 Oph  7179 26.00 7445.746 4.260 -0.240  28.0  6.540   ( 94 of 114)   0002362
V413 Oph  7182 26.00 7511.015 4.180  0.110  64.9  6.666   ( 95 of 114)   0002363
V413 Oph  7190 26.00 7832.194 4.430  0.020  39.4  6.613   ( 96 of 114)   0002364
V413 Oph  8001 26.01 5120.352 2.830 -4.210  22.2  6.839   ( 97 of 114)   0002365
V413 Oph  8002 26.01 5132.669 2.810 -4.180  20.0  6.740   ( 98 of 114)   0002366
V413 Oph  8006 26.01 5234.625 3.220 -2.050 149.9  6.674   ( 99 of 114)   0002367
V413 Oph  8007 26.01 5256.938 2.890 -4.250  18.4  6.829   (100 of 114)   0002368
V413 Oph  8008 26.01 5264.812 3.230 -3.190  60.8  6.724   (101 of 114)   0002369
V413 Oph  8010 26.01 5284.109 2.890 -3.190  94.0  6.822   (102 of 114)   0002370
V413 Oph  8014 26.01 5414.073 3.220 -3.790  36.6  6.990   (103 of 114)   0002371
V413 Oph  8015 26.01 5425.257 3.200 -3.360  48.6  6.714   (104 of 114)   0002372
V413 Oph  8016 26.01 5432.967 3.270 -3.630  32.0  6.796   (105 of 114)   0002373
V413 Oph  8017 26.01 5534.847 3.250 -2.930  88.9  6.793   (106 of 114)   0002374
V413 Oph  8018 26.01 5991.376 3.150 -3.560  27.5  6.534   (107 of 114)   0002375
V413 Oph  8019 26.01 6084.111 3.200 -3.810  20.3  6.667   (108 of 114)   0002376
V413 Oph  8020 26.01 6147.741 3.890 -2.720  48.7  6.624   (109 of 114)   0002377
V413 Oph  8021 26.01 6149.258 3.890 -2.720  54.0  6.692   (110 of 114)   0002378
V413 Oph  8022 26.01 6238.392 3.890 -2.630  54.5  6.608   (111 of 114)   0002379
V413 Oph  8023 26.01 6247.557 3.890 -2.330  95.5  6.786   (112 of 114)   0002380
V413 Oph  8025 26.01 6416.919 3.890 -2.740  47.0  6.619   (113 of 114)   0002381
V413 Oph  8028 26.01 7462.407 3.890 -2.730  60.5  6.771   (114 of 114)   0002382
V440 Sgr  7011 26.00 5133.681 4.180  0.140  24.4  6.397   (  1 of  51)   0002383
V440 Sgr  7017 26.00 5162.292 4.180  0.020  25.4  6.536   (  2 of  51)   0002384
V440 Sgr  7021 26.00 5171.595 1.490 -1.790  27.6  6.380   (  3 of  51)   0002385
V440 Sgr  7025 26.00 5191.455 3.040 -0.660  33.2  6.514   (  4 of  51)   0002386
V440 Sgr  7026 26.00 5192.343 3.000 -0.520  33.3  6.345   (  5 of  51)   0002387
V440 Sgr  7027 26.00 5194.941 1.560 -2.090  17.8  6.511   (  6 of  51)   0002388
V440 Sgr  7036 26.00 5232.939 2.940 -0.190  71.2  6.453   (  7 of  51)   0002389
V440 Sgr  7043 26.00 5266.555 3.000 -0.490  35.7  6.352   (  8 of  51)   0002390
V440 Sgr  7044 26.00 5269.537 0.860 -1.320 102.6  6.342   (  9 of  51)   0002391
V440 Sgr  7045 26.00 5281.790 3.040 -1.020  17.3  6.538   ( 10 of  51)   0002392
V440 Sgr  7046 26.00 5283.621 3.240 -0.630  24.8  6.477   ( 11 of  51)   0002393
V440 Sgr  7048 26.00 5302.299 3.280 -0.880  15.5  6.523   ( 12 of  51)   0002394
V440 Sgr  7051 26.00 5324.178 3.210 -0.240  52.4  6.488   ( 13 of  51)   0002395
V440 Sgr  7055 26.00 5341.023 1.610 -2.060  17.7  6.512   ( 14 of  51)   0002396
V440 Sgr  7056 26.00 5364.858 4.450  0.220  15.1  6.277   ( 15 of  51)   0002397
V440 Sgr  7058 26.00 5367.479 4.420  0.350  27.4  6.423   ( 16 of  51)   0002398
V440 Sgr  7059 26.00 5369.958 4.370  0.350  31.0  6.452   ( 17 of  51)   0002399
V440 Sgr  7060 26.00 5371.489 0.960 -1.650  72.8  6.428   ( 18 of  51)   0002400
V440 Sgr  7063 26.00 5383.369 4.310  0.500  44.3  6.461   ( 19 of  51)   0002401
V440 Sgr  7066 26.00 5393.167 3.240 -0.910  20.8  6.665   ( 20 of  51)   0002402
V440 Sgr  7067 26.00 5397.127 0.920 -1.990  48.1  6.452   ( 21 of  51)   0002403
V440 Sgr  7070 26.00 5405.774 0.990 -1.840  53.7  6.424   ( 22 of  51)   0002404
V440 Sgr  7071 26.00 5410.910 4.470  0.280  26.6  6.514   ( 23 of  51)   0002405
V440 Sgr  7072 26.00 5415.192 4.390  0.500  38.1  6.430   ( 24 of  51)   0002406
V440 Sgr  7073 26.00 5424.069 4.320  0.520  47.3  6.487   ( 25 of  51)   0002407
V440 Sgr  7074 26.00 5429.696 0.960 -1.880  54.0  6.444   ( 26 of  51)   0002408
V440 Sgr  7075 26.00 5434.523 1.010 -2.120  30.0  6.381   ( 27 of  51)   0002409
V440 Sgr  7077 26.00 5446.916 0.990 -1.930  43.7  6.386   ( 28 of  51)   0002410
V440 Sgr  7078 26.00 5455.609 1.010 -1.750  44.5  6.232   ( 29 of  51)   0002411
V440 Sgr  7091 26.00 5569.618 3.420 -0.540  17.2  6.334   ( 30 of  51)   0002412
V440 Sgr  7092 26.00 5572.841 3.400 -0.310  30.5  6.381   ( 31 of  51)   0002413
V440 Sgr  7094 26.00 5586.756 3.370 -0.210  38.8  6.392   ( 32 of  51)   0002414
V440 Sgr  7095 26.00 5615.644 3.330 -0.140  49.6  6.440   ( 33 of  51)   0002415
V440 Sgr  7131 26.00 6136.615 2.450 -1.400  16.8  6.448   ( 34 of  51)   0002416
V440 Sgr  7156 26.00 6400.000 3.600 -0.520  18.5  6.482   ( 35 of  51)   0002417
V440 Sgr  8005 26.01 5197.577 3.230 -2.100 111.8  6.368   ( 36 of  51)   0002418
V440 Sgr  8006 26.01 5234.625 3.220 -2.050 123.5  6.443   ( 37 of  51)   0002419
V440 Sgr  8008 26.01 5264.812 3.230 -3.190  23.6  6.366   ( 38 of  51)   0002420
V440 Sgr  8009 26.01 5276.002 3.200 -1.940 134.4  6.448   ( 39 of  51)   0002421
V440 Sgr  8010 26.01 5284.109 2.890 -3.190  51.4  6.542   ( 40 of  51)   0002422
V440 Sgr  8013 26.01 5362.869 3.200 -2.740  76.3  6.602   ( 41 of  51)   0002423
V440 Sgr  8015 26.01 5425.257 3.200 -3.360  20.8  6.447   ( 42 of  51)   0002424
V440 Sgr  8016 26.01 5432.967 3.270 -3.630  17.2  6.676   ( 43 of  51)   0002425
V440 Sgr  8017 26.01 5534.847 3.250 -2.930  47.3  6.498   ( 44 of  51)   0002426
V440 Sgr  8020 26.01 6147.741 3.890 -2.720  24.3  6.400   ( 45 of  51)   0002427
V440 Sgr  8021 26.01 6149.258 3.890 -2.720  22.9  6.369   ( 46 of  51)   0002428
V440 Sgr  8022 26.01 6238.392 3.890 -2.630  21.8  6.255   ( 47 of  51)   0002429
V440 Sgr  8023 26.01 6247.557 3.890 -2.330  43.6  6.331   ( 48 of  51)   0002430
V440 Sgr  8025 26.01 6416.919 3.890 -2.740  24.6  6.427   ( 49 of  51)   0002431
V440 Sgr  8026 26.01 6516.080 2.890 -3.450  30.7  6.501   ( 50 of  51)   0002432
V440 Sgr  8028 26.01 7462.407 3.890 -2.730  19.4  6.302   ( 51 of  51)   0002433
VX Her    7002 26.00 5090.767 4.260 -0.400  16.4  6.130   (  1 of  94)   0002434
VX Her    7003 26.00 5096.998 4.280 -0.280  18.5  6.088   (  2 of  94)   0002435
VX Her    7005 26.00 5110.413 0.000 -3.760  41.9  6.118   (  3 of  94)   0002436
VX Her    7007 26.00 5123.719 1.010 -3.070  27.8  6.129   (  4 of  94)   0002437
VX Her    7009 26.00 5127.358 0.920 -3.310  21.6  6.153   (  5 of  94)   0002438
VX Her    7011 26.00 5133.681 4.180  0.140  59.9  6.290   (  6 of  94)   0002439
VX Her    7014 26.00 5150.838 0.990 -3.070  28.7  6.126   (  7 of  94)   0002440
VX Her    7015 26.00 5151.910 1.010 -3.320  17.2  6.130   (  8 of  94)   0002441
VX Her    7017 26.00 5162.292 4.180  0.020  47.7  6.241   (  9 of  94)   0002442
VX Her    7019 26.00 5165.407 4.220 -0.040  23.2  5.911   ( 10 of  94)   0002443
VX Her    7020 26.00 5166.281 0.000 -4.200  17.2  6.074   ( 11 of  94)   0002444
VX Her    7021 26.00 5171.595 1.490 -1.790  87.0  6.106   ( 12 of  94)   0002445
VX Her    7025 26.00 5191.455 3.040 -0.660  74.9  6.248   ( 13 of  94)   0002446
VX Her    7026 26.00 5192.343 3.000 -0.520  77.8  6.108   ( 14 of  94)   0002447
VX Her    7027 26.00 5194.941 1.560 -2.090  54.7  6.063   ( 15 of  94)   0002448
VX Her    7028 26.00 5195.468 4.220  0.000  22.8  5.861   ( 16 of  94)   0002449
VX Her    7030 26.00 5198.711 2.220 -2.140  20.9  6.155   ( 17 of  94)   0002450
VX Her    7031 26.00 5215.179 3.270 -0.930  39.6  6.251   ( 18 of  94)   0002451
VX Her    7032 26.00 5216.274 1.610 -2.150  46.0  6.051   ( 19 of  94)   0002452
VX Her    7033 26.00 5217.389 3.210 -1.100  24.5  6.094   ( 20 of  94)   0002453
VX Her    7036 26.00 5232.939 2.940 -0.190 112.7  6.204   ( 21 of  94)   0002454
VX Her    7038 26.00 5242.491 3.630 -0.840  19.7  6.097   ( 22 of  94)   0002455
VX Her    7040 26.00 5250.645 2.200 -2.050  27.5  6.187   ( 23 of  94)   0002456
VX Her    7042 26.00 5263.305 3.270 -0.970  27.4  6.076   ( 24 of  94)   0002457
VX Her    7043 26.00 5266.555 3.000 -0.490  82.6  6.136   ( 25 of  94)   0002458
VX Her    7045 26.00 5281.790 3.040 -1.020  46.4  6.230   ( 26 of  94)   0002459
VX Her    7046 26.00 5283.621 3.240 -0.630  47.1  6.032   ( 27 of  94)   0002460
VX Her    7048 26.00 5302.299 3.280 -0.880  44.4  6.279   ( 28 of  94)   0002461
VX Her    7051 26.00 5324.178 3.210 -0.240  87.2  6.137   ( 29 of  94)   0002462
VX Her    7053 26.00 5332.899 1.560 -2.940  19.2  6.301   ( 30 of  94)   0002463
VX Her    7054 26.00 5339.928 3.270 -0.680  45.2  6.079   ( 31 of  94)   0002464
VX Her    7055 26.00 5341.023 1.610 -2.060  69.7  6.259   ( 32 of  94)   0002465
VX Her    7056 26.00 5364.858 4.450  0.220  38.0  6.131   ( 33 of  94)   0002466
VX Her    7058 26.00 5367.479 4.420  0.350  51.7  6.178   ( 34 of  94)   0002467
VX Her    7059 26.00 5369.958 4.370  0.350  60.0  6.246   ( 35 of  94)   0002468
VX Her    7060 26.00 5371.489 0.960 -1.650 144.1  6.304   ( 36 of  94)   0002469
VX Her    7063 26.00 5383.369 4.310  0.500  68.2  6.149   ( 37 of  94)   0002470
VX Her    7064 26.00 5389.479 4.420 -0.410  16.1  6.265   ( 38 of  94)   0002471
VX Her    7066 26.00 5393.167 3.240 -0.910  35.9  6.137   ( 39 of  94)   0002472
VX Her    7067 26.00 5397.127 0.920 -1.990 105.7  6.006   ( 40 of  94)   0002473
VX Her    7069 26.00 5400.502 4.370 -0.160  22.1  6.132   ( 41 of  94)   0002474
VX Her    7070 26.00 5405.774 0.990 -1.840 118.3  6.105   ( 42 of  94)   0002475
VX Her    7071 26.00 5410.910 4.470  0.280  43.6  6.175   ( 43 of  94)   0002476
VX Her    7072 26.00 5415.192 4.390  0.500  65.6  6.186   ( 44 of  94)   0002477
VX Her    7073 26.00 5424.069 4.320  0.520  79.4  6.282   ( 45 of  94)   0002478
VX Her    7074 26.00 5429.696 0.960 -1.880 125.7  6.229   ( 46 of  94)   0002479
VX Her    7075 26.00 5434.523 1.010 -2.120  97.7  6.108   ( 47 of  94)   0002480
VX Her    7076 26.00 5445.042 4.390 -0.020  36.5  6.290   ( 48 of  94)   0002481
VX Her    7077 26.00 5446.916 0.990 -1.930 122.8  6.260   ( 49 of  94)   0002482
VX Her    7078 26.00 5455.609 1.010 -1.750 137.5  6.331   ( 50 of  94)   0002483
VX Her    7081 26.00 5497.516 1.010 -2.850  42.9  6.135   ( 51 of  94)   0002484
VX Her    7082 26.00 5501.464 0.960 -2.950  29.3  5.968   ( 52 of  94)   0002485
VX Her    7083 26.00 5506.778 0.990 -2.800  45.3  6.100   ( 53 of  94)   0002486
VX Her    7091 26.00 5569.618 3.420 -0.540  47.2  6.094   ( 54 of  94)   0002487
VX Her    7092 26.00 5572.841 3.400 -0.310  60.2  6.021   ( 55 of  94)   0002488
VX Her    7093 26.00 5576.090 3.430 -1.000  27.3  6.236   ( 56 of  94)   0002489
VX Her    7094 26.00 5586.756 3.370 -0.210  82.0  6.172   ( 57 of  94)   0002490
VX Her    7095 26.00 5615.644 3.330 -0.140  90.4  6.174   ( 58 of  94)   0002491
VX Her    7098 26.00 5624.542 3.420 -0.900  26.9  6.117   ( 59 of  94)   0002492
VX Her    7107 26.00 5709.378 3.370 -1.240  23.9  6.346   ( 60 of  94)   0002493
VX Her    7123 26.00 6020.170 4.610 -0.270  19.3  6.371   ( 61 of  94)   0002494
VX Her    7124 26.00 6024.049 4.550 -0.120  27.9  6.362   ( 62 of  94)   0002495
VX Her    7127 26.00 6065.482 2.610 -1.530  29.0  6.034   ( 63 of  94)   0002496
VX Her    7131 26.00 6136.615 2.450 -1.400  46.1  6.027   ( 64 of  94)   0002497
VX Her    7132 26.00 6137.694 2.590 -1.400  35.1  5.990   ( 65 of  94)   0002498
VX Her    7137 26.00 6191.558 2.430 -1.600  49.0  6.246   ( 66 of  94)   0002499
VX Her    7141 26.00 6230.726 2.560 -1.280  46.7  6.013   ( 67 of  94)   0002500
VX Her    7144 26.00 6252.554 2.400 -1.690  29.4  6.000   ( 68 of  94)   0002501
VX Her    7147 26.00 6301.498 3.650 -0.750  28.0  6.173   ( 69 of  94)   0002502
VX Her    7150 26.00 6335.328 2.200 -2.230  19.6  6.141   ( 70 of  94)   0002503
VX Her    7155 26.00 6393.602 2.430 -1.620  39.5  6.121   ( 71 of  94)   0002504
VX Her    7156 26.00 6400.000 3.600 -0.520  47.1  6.205   ( 72 of  94)   0002505
VX Her    7158 26.00 6411.647 3.650 -0.820  31.2  6.300   ( 73 of  94)   0002506
VX Her    7159 26.00 6546.239 2.760 -1.650  20.1  6.086   ( 74 of  94)   0002507
VX Her    7162 26.00 6592.913 2.730 -1.600  29.9  6.210   ( 75 of  94)   0002508
VX Her    7165 26.00 6677.989 2.690 -1.470  31.5  6.066   ( 76 of  94)   0002509
VX Her    7176 26.00 7164.443 4.190 -0.530  16.6  6.138   ( 77 of  94)   0002510
VX Her    7179 26.00 7445.746 4.260 -0.240  26.3  6.137   ( 78 of  94)   0002511
VX Her    7181 26.00 7495.060 4.220 -0.100  29.4  6.020   ( 79 of  94)   0002512
VX Her    7182 26.00 7511.015 4.180  0.110  40.7  5.963   ( 80 of  94)   0002513
VX Her    7190 26.00 7832.194 4.430  0.020  21.5  5.909   ( 81 of  94)   0002514
VX Her    8005 26.01 5197.577 3.230 -2.100 100.3  6.031   ( 82 of  94)   0002515
VX Her    8006 26.01 5234.625 3.220 -2.050 105.3  6.036   ( 83 of  94)   0002516
VX Her    8008 26.01 5264.812 3.230 -3.190  27.1  6.108   ( 84 of  94)   0002517
VX Her    8009 26.01 5276.002 3.200 -1.940 122.6  6.145   ( 85 of  94)   0002518
VX Her    8015 26.01 5425.257 3.200 -3.360  23.7  6.174   ( 86 of  94)   0002519
VX Her    8016 26.01 5432.967 3.270 -3.630  19.8  6.414   ( 87 of  94)   0002520
VX Her    8017 26.01 5534.847 3.250 -2.930  54.4  6.282   ( 88 of  94)   0002521
VX Her    8020 26.01 6147.741 3.890 -2.720  22.3  6.102   ( 89 of  94)   0002522
VX Her    8021 26.01 6149.258 3.890 -2.720  21.2  6.076   ( 90 of  94)   0002523
VX Her    8022 26.01 6238.392 3.890 -2.630  24.0  6.048   ( 91 of  94)   0002524
VX Her    8023 26.01 6247.557 3.890 -2.330  46.2  6.128   ( 92 of  94)   0002525
VX Her    8025 26.01 6416.919 3.890 -2.740  20.0  6.058   ( 93 of  94)   0002526
VX Her    8028 26.01 7462.407 3.890 -2.730  32.5  6.264   ( 94 of  94)   0002527

